Sub-Chandrasekhar-mass white dwarf detonations revisited

The detonation of a sub-Chandrasekhar-mass white dwarf (WD) has emerged as one of the most promising Type Ia supernova (SN Ia) progenitor scenarios. Recent studies have suggested that the rapid transfer of a very small amount of helium from one WD to another is sufficient to ignite a helium shell detonation that subsequently triggers a carbon core detonation, yielding a "dynamically-driven double degenerate double detonation" SN Ia. Because the helium shell that surrounds the core explosion is so minimal, this scenario approaches the limiting case of a bare C/O WD detonation. Motivated by discrepancies in previous literature and by a recent need for detailed nucleosynthetic data, we revisit simulations of naked C/O WD detonations in this paper. We disagree to some extent with the nucleosynthetic results of previous work on sub-Chandrasekhar-mass bare C/O WD detonations; e.g., we find that a median-brightness SN Ia is produced by the detonation of a 1.0 Msol WD instead of a more massive and rarer 1.1 Msol WD. The neutron-rich nucleosynthesis in our simulations agrees broadly with some observational constraints, although tensions remain with others. There are also discrepancies related to the velocities of the outer ejecta and light curve shapes, but overall our synthetic light curves and spectra are roughly consistent with observations. We are hopeful that future multi-dimensional simulations will resolve these issues and further bolster the dynamically-driven double degenerate double detonation scenario's potential to explain most SNe Ia.

==> anc/table.dat <==
# Data from Shen, Kasen, Miles, & Townsley (2017, submitted)
# Post-processed bulk nucleosynthetic masses (not mass fractions)
# Initial metallicity approximated as X_22Ne = 0.01, X_56Fe = 0.001 for metallicity = 0.01, scaled appropriately for other metallicities
# "12+16" denotes multiplier of 12C + 16O rates
# Gallium and germanium masses may not be accurate because reaction network does not extend beyond these elements

# C/O = 50/50, metallicity = 0.00, 12+16 = 1.0
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     4.0231e-31     1.1466e-08     2.7692e-21     6.1584e-15     5.4568e-08     2.2013e-27     1.4649e-24     1.2561e-19     7.2095e-30     7.9985e-30     6.3841e-30     9.6840e-24     1.1414e-18     6.7387e-03     3.3929e-09     3.5746e-07     4.7352e-08     1.6691e-07     8.5612e-24     3.0900e-06     1.7628e-01     1.0323e-09     1.2121e-13     2.2182e-23     6.2721e-11     1.2484e-10     5.5972e-10     5.0340e-19     1.2801e-09     7.1693e-03     1.3971e-08     3.3240e-10     1.3073e-17     1.1140e-08     2.0385e-08     9.5369e-06     2.2384e-12     8.1093e-06     2.1499e-02     1.2262e-06     8.1694e-07     2.0591e-13     6.1225e-07     3.8077e-06     1.1274e-04     1.4764e-10     1.6002e-05     3.1925e-01     6.7570e-05     4.9787e-06     9.6668e-13     7.9765e-17     4.3753e-24     3.4269e-05     1.2119e-04     4.9332e-11     3.0571e-11     1.2011e-17     1.1496e-05     1.6467e-01     7.7790e-05     2.9831e-08     4.7751e-12     9.1257e-14     3.6740e-21     2.0130e-06     2.8241e-10     1.3841e-10     5.0566e-17     5.5407e-08     3.0856e-02     7.0418e-06     1.8184e-09     7.5190e-14     1.8114e-15     8.3051e-21     3.5910e-07     3.6297e-12     6.4441e-14     5.9986e-19     1.9654e-22     1.1473e-26     2.5592e-10     2.7317e-02     5.5361e-07     3.7108e-10     3.8755e-13     3.3861e-15     7.1104e-19     8.0685e-21     4.7023e-25     8.9086e-28     3.9193e-29     5.8635e-11     8.8055e-13     3.1372e-11     2.9749e-17     5.0138e-20     1.9336e-23     1.1651e-26     3.9993e-29     4.0793e-29     9.9105e-18     1.4499e-05     6.6231e-08     1.8201e-11     5.4686e-13     6.1019e-13     1.6641e-16     3.7549e-20     3.1973e-24     1.3987e-27     4.2393e-29     4.3204e-29     1.7772e-10     1.0501e-08     1.2599e-08     4.5949e-17     3.1694e-17     1.7199e-20     3.7522e-24     3.4239e-28     1.4000e-26     4.4812e-29     8.5425e-16     2.3899e-04     5.4866e-06     3.2153e-10     9.7897e-12     3.1077e-12     7.0333e-17     3.4226e-20     4.2890e-24     4.2065e-27     4.5623e-29     4.6398e-29     4.6531e-09     4.3995e-07     1.3470e-07     1.1340e-16     2.6244e-17     3.6504e-22     5.3953e-18     2.8730e-03     1.1380e-05     7.1251e-06     3.1871e-09     1.8320e-12     2.2021e-16     2.0526e-19     4.3618e-24     3.5218e-27     4.8791e-29     4.9591e-29     1.6419e-17     4.4272e-05     3.9239e-07     4.6723e-09     1.8894e-14     6.7082e-15     1.1126e-21     2.1746e-25     8.9988e-29     4.3150e-29     8.4414e-19     4.2235e-02     1.4141e-04     1.4694e-05     3.2806e-07     1.7458e-10     4.3813e-14     3.5427e-17     8.8366e-08     4.7843e-06     6.1454e-08     2.7712e-10     6.2005e-15     1.5927e-15     2.2023e-22     1.7293e-23     6.5389e-28     6.9497e-23     3.2284e-06     4.1671e-09     1.7466e-10     1.3199e-12     9.9865e-16     1.4462e-18     2.3057e-19     1.5197e-28     1.1786e-28     1.6637e-28     5.0707e-29     5.4793e-12     3.0348e-15     3.8151e-16     3.7102e-20     4.8117e-29     4.7746e-29     4.8745e-29     4.9566e-29     5.0774e-29     3.3259e-14     6.5662e-16     3.3731e-17
0.85    3.8637e-31     2.6029e-08     2.9940e-21     4.6119e-15     6.8070e-08     2.0916e-27     1.0050e-24     1.4075e-19     7.6567e-30     8.4978e-30     6.7831e-30     7.6000e-24     3.6354e-19     3.6220e-03     4.2743e-09     4.4175e-07     1.8101e-08     1.2661e-07     2.9242e-24     2.3288e-06     1.3096e-01     3.8133e-10     3.8844e-14     5.3707e-24     1.4671e-10     4.0194e-11     1.8739e-10     1.4472e-19     4.2672e-10     3.6437e-03     8.5637e-09     1.2267e-10     4.4896e-18     1.2304e-08     9.1127e-09     4.9002e-06     8.9646e-13     4.2854e-06     1.3294e-02     1.2729e-06     3.9859e-07     8.6383e-14     8.4921e-07     1.9468e-06     6.4681e-05     7.3736e-11     9.7896e-06     3.0495e-01     4.4353e-05     2.8432e-06     4.7759e-13     4.2572e-17     1.6662e-24     2.2692e-05     8.9331e-05     2.8410e-11     2.0281e-11     7.4223e-18     8.5818e-06     1.7093e-01     5.6834e-05     1.7162e-08     3.0184e-12     6.1189e-14     1.9153e-21     2.4500e-06     1.9260e-10     1.0261e-10     3.6695e-17     7.7800e-08     3.4323e-02     5.9281e-06     1.3210e-09     5.8966e-14     1.4204e-15     6.0528e-21     5.1715e-07     2.8283e-12     5.7092e-14     5.3108e-19     1.6333e-22     7.9925e-27     4.2093e-10     3.2745e-02     5.6326e-07     2.6035e-10     3.1376e-13     2.7366e-15     5.8470e-19     5.7905e-21     2.8733e-25     6.2380e-28     4.1639e-29     6.3072e-11     1.0001e-12     3.4062e-11     2.5055e-17     4.2151e-20     1.3986e-23     1.0909e-26     4.2489e-29     4.3339e-29     2.0449e-17     1.9482e-05     7.2031e-08     1.6549e-11     1.5901e-12     1.3455e-12     2.4650e-16     3.5447e-20     2.7982e-24     1.0247e-27     4.5039e-29     4.5891e-29     5.4421e-10     2.1001e-08     1.9153e-08     4.6741e-17     4.3946e-17     2.0299e-20     4.1654e-24     3.4439e-28     9.5377e-27     4.7612e-29     2.5159e-15     4.4324e-04     8.2395e-06     3.7275e-10     4.3979e-11     9.0005e-12     2.2427e-16     5.1168e-20     6.4406e-24     3.4794e-27     4.8475e-29     4.9289e-29     2.1002e-08     1.1736e-06     4.0743e-07     1.7314e-16     4.9619e-17     8.1841e-22     2.4052e-17     7.4968e-03     3.4285e-05     1.5724e-05     6.3186e-09     4.3040e-12     6.2348e-16     2.6548e-19     1.4548e-23     5.1535e-27     5.1837e-29     5.2687e-29     3.0233e-17     8.7356e-05     1.4861e-06     1.3191e-08     1.7243e-14     5.4938e-15     1.2332e-21     2.5572e-25     1.1663e-28     4.5865e-29     1.5396e-18     1.4648e-01     3.8432e-04     1.6346e-05     4.0102e-07     2.0167e-10     5.4611e-14     3.6893e-17     1.2594e-07     5.7516e-06     7.7377e-08     3.1846e-10     8.0850e-15     1.7916e-15     6.1452e-22     9.2972e-23     4.9053e-27     6.1608e-23     3.8439e-06     4.6899e-09     1.9070e-10     1.4263e-12     1.3894e-15     2.3025e-18     9.8846e-19     1.6145e-28     1.2240e-28     1.2293e-28     5.2015e-29     5.8660e-12     3.5548e-15     4.4489e-16     7.3011e-20     5.1147e-29     5.0773e-29     5.1812e-29     5.2676e-29     5.3531e-29     3.8199e-14     7.7344e-16     5.2702e-17
0.9     3.0588e-31     4.9025e-08     2.9104e-21     3.1813e-15     1.1806e-07     1.4735e-27     7.6518e-25     1.7077e-19     8.1034e-30     9.0055e-30     5.7575e-24     6.6164e-24     4.5522e-19     2.0782e-03     5.2136e-09     5.2665e-07     1.3325e-08     9.1109e-08     4.0023e-24     1.6649e-06     9.4067e-02     2.8093e-10     2.8125e-14     6.4647e-24     2.8255e-10     2.8445e-11     8.7218e-11     7.7315e-20     1.9681e-10     1.8940e-03     6.4090e-09     6.1913e-11     2.5455e-18     1.2822e-08     4.6647e-09     2.6119e-06     4.3221e-13     2.3166e-06     7.8552e-03     1.4449e-06     2.0398e-07     4.2493e-14     1.0670e-06     1.0248e-06     3.6403e-05     3.7494e-11     5.7987e-06     2.6399e-01     2.7371e-05     1.6017e-06     2.4190e-13     2.3206e-17     7.9917e-25     1.4442e-05     6.4122e-05     1.5940e-11     1.3025e-11     4.5449e-18     6.1944e-06     1.5460e-01     3.9805e-05     9.7256e-09     1.8705e-12     3.9672e-14     1.1080e-21     2.3836e-06     1.2680e-10     7.3319e-11     2.5734e-17     7.8411e-08     3.2225e-02     4.7855e-06     9.2491e-10     4.4344e-14     1.0564e-15     4.2588e-21     5.5624e-07     2.1198e-12     4.8862e-14     4.4850e-19     1.3011e-22     5.6581e-27     4.5400e-10     3.2066e-02     5.3353e-07     1.7460e-10     2.4214e-13     2.0867e-15     4.7059e-19     4.0822e-21     1.8198e-25     4.2745e-28     4.4092e-29     6.3611e-11     8.7907e-13     3.4225e-11     2.0207e-17     3.4076e-20     1.0124e-23     1.0003e-26     4.5020e-29     4.5891e-29     2.5077e-17     2.1182e-05     7.1933e-08     1.4674e-11     2.4702e-12     1.4005e-12     2.6013e-16     3.0180e-20     2.2157e-24     7.1713e-28     4.7691e-29     4.8595e-29     8.5060e-10     2.4006e-08     2.3662e-08     4.4017e-17     5.6814e-17     1.9917e-20     3.8101e-24     3.0444e-28     6.2534e-27     5.0412e-29     3.6057e-15     5.6471e-04     1.0124e-05     9.8348e-10     1.0520e-10     1.2739e-11     3.8468e-16     5.8934e-20     7.1726e-24     2.7686e-27     5.1334e-29     5.2191e-29     4.9525e-08     1.8335e-06     7.0181e-07     2.6043e-16     1.0031e-16     1.3183e-21     4.1944e-17     1.1811e-02     5.8784e-05     2.4280e-05     1.0206e-08     7.0607e-12     1.2818e-15     3.4506e-19     3.0514e-23     8.0789e-27     5.4892e-29     5.5790e-29     3.2452e-17     1.3870e-04     2.9135e-06     2.7336e-08     1.7307e-14     5.0751e-15     1.5357e-21     3.8053e-25     1.5462e-28     4.8573e-29     2.0849e-18     2.9738e-01     7.9136e-04     1.9091e-05     4.7464e-07     2.2916e-10     6.0181e-14     1.1997e-16     1.7623e-07     6.6227e-06     9.8633e-08     3.2670e-10     2.6827e-14     1.6932e-14     1.8519e-21     4.0055e-22     2.2903e-26     1.7090e-22     4.4107e-06     4.7887e-09     5.2794e-10     1.4461e-11     8.2388e-13     3.6977e-15     4.4649e-18     1.6955e-28     1.2997e-28     1.9323e-28     5.5816e-29     6.2449e-11     3.7627e-11     1.3623e-12     2.6259e-15     5.3775e-29     5.3844e-29     5.4870e-29     5.5779e-29     5.6684e-29     6.1087e-10     2.5559e-12     3.5710e-12
1.0     2.6492e-31     1.4667e-07     2.1821e-21     1.2837e-15     5.1723e-03     7.5292e-26     2.2330e-25     8.1201e-20     8.9979e-30     1.0015e-29     7.9946e-30     2.9788e-24     1.7281e-20     7.7396e-04     6.4335e-09     6.2508e-07     2.4498e-09     3.8755e-08     6.0237e-27     7.0028e-07     4.4246e-02     6.5814e-11     8.5782e-16     1.4785e-26     5.9352e-10     8.8807e-13     7.7608e-12     1.6007e-21     1.7392e-11     5.0046e-04     4.1508e-09     5.9737e-12     9.2019e-20     1.1668e-08     9.6997e-10     7.0654e-07     6.8755e-14     6.4912e-07     2.4848e-03     1.8279e-06     4.8766e-08     6.9107e-15     1.4034e-06     2.8979e-07     1.1250e-05     9.1300e-12     1.9132e-06     1.7918e-01     8.9779e-06     4.9851e-07     5.7421e-14     6.4827e-18     8.1424e-26     5.3115e-06     3.3075e-05     4.8980e-12     5.1727e-12     1.6017e-18     3.2297e-06     1.1160e-01     1.8271e-05     3.1700e-09     7.0641e-13     1.6035e-14     2.8997e-22     2.0614e-06     5.3044e-11     3.5266e-11     1.1970e-17     7.0722e-08     2.4263e-02     2.8312e-06     4.3349e-10     2.3706e-14     5.4236e-16     1.9722e-21     5.3384e-07     1.1126e-12     3.2624e-14     2.9616e-19     7.5575e-23     2.5455e-27     4.3404e-10     2.4692e-02     4.1227e-07     7.8003e-11     3.4437e-11     1.1043e-15     2.9249e-19     1.7222e-21     4.5201e-26     1.8546e-28     4.8989e-29     9.0541e-08     5.0109e-13     2.9263e-11     1.2433e-17     2.0392e-20     4.1763e-24     7.3964e-27     5.0041e-29     5.0988e-29     1.0306e-13     2.6809e-05     6.1183e-08     8.7188e-12     3.0594e-11     3.5952e-13     1.2612e-16     1.8053e-20     9.5278e-25     2.8194e-28     5.2988e-29     5.3990e-29     1.1110e-08     1.2675e-08     2.1836e-08     3.2403e-17     3.9875e-17     1.5486e-20     2.4363e-24     1.9160e-28     2.2334e-27     5.6014e-29     7.0885e-14     5.0966e-04     9.3417e-06     3.1803e-10     8.4488e-11     5.4903e-12     2.4078e-17     5.6791e-20     6.4873e-24     1.6565e-27     1.2777e-28     5.7987e-29     4.0263e-08     1.5795e-06     1.0512e-07     1.2472e-16     1.7713e-16     1.9972e-21     3.5364e-17     1.0389e-02     8.6630e-06     1.1334e-05     1.3055e-08     4.3869e-12     4.3084e-15     4.8806e-19     6.1591e-23     1.2931e-26     6.1085e-29     6.1986e-29     2.8285e-18     1.7198e-04     3.6769e-06     1.1203e-07     1.0649e-14     1.1705e-13     2.9562e-21     3.4149e-24     2.5242e-28     5.3978e-29     2.0071e-18     5.8042e-01     3.6702e-03     9.1913e-04     5.0339e-05     4.1405e-07     1.1160e-09     2.0005e-11     1.3596e-04     7.6387e-04     1.7679e-04     6.7288e-06     3.8435e-09     2.4255e-09     1.0546e-18     4.8276e-17     2.2635e-25     1.9999e-18     9.1031e-03     1.0328e-04     6.2260e-05     1.9785e-06     2.6229e-07     2.1948e-09     2.8013e-13     1.8610e-28     1.4437e-28     1.7615e-25     4.6972e-26     8.3094e-06     1.2590e-05     7.3410e-07     3.1144e-09     5.9032e-29     5.9837e-29     6.0975e-29     6.1980e-29     2.1532e-25     1.9183e-04     1.3572e-06     4.1210e-06
1.1     2.9330e-31     4.4518e-07     1.1914e-21     4.8822e-17     1.0458e-02     1.3237e-25     1.1887e-26     7.6677e-21     9.8974e-30     1.0995e-29     1.2667e-28     6.7447e-25     3.3280e-21     1.8076e-04     6.3301e-09     5.9701e-07     8.3395e-10     1.1540e-08     5.1824e-28     2.0643e-07     1.7049e-02     7.4904e-11     6.2279e-17     2.5520e-28     7.7533e-10     6.3844e-14     9.0365e-13     5.5335e-23     2.0186e-12     1.0165e-04     2.9353e-09     4.1060e-13     3.3204e-21     9.0374e-09     1.5237e-10     1.4492e-07     6.8994e-15     1.3883e-07     6.0155e-04     1.6772e-06     7.6784e-09     6.2950e-16     1.2656e-06     7.2666e-08     2.8700e-06     1.4075e-12     5.1834e-07     1.0270e-01     2.0562e-06     1.2628e-07     8.4995e-15     1.3940e-18     4.8368e-27     1.5209e-06     1.6439e-05     1.2859e-12     1.6920e-12     3.6262e-19     1.6082e-06     6.7503e-02     7.5461e-06     6.8051e-09     2.2264e-13     7.3629e-15     2.8661e-23     1.6686e-06     2.0915e-11     1.4618e-11     3.9935e-18     5.6604e-08     1.5371e-02     1.4602e-06     3.1421e-09     1.3737e-14     8.1444e-16     6.0790e-22     5.0196e-07     6.9518e-13     2.0829e-14     1.5398e-19     3.4053e-23     5.9241e-28     3.5794e-10     1.6034e-02     2.6299e-07     2.0546e-09     7.1800e-11     5.5010e-16     1.4614e-19     3.3878e-22     2.8887e-27     8.6792e-29     5.3877e-29     1.8426e-07     4.3848e-13     2.1478e-11     6.2159e-18     7.4453e-21     5.6498e-25     2.6334e-27     5.4976e-29     5.6076e-29     1.4281e-13     2.8923e-05     4.3891e-08     1.8928e-11     5.7559e-11     6.9331e-14     4.9577e-17     3.4834e-21     5.3704e-26     1.0353e-28     5.8275e-29     5.9377e-29     2.0324e-08     5.7309e-09     1.7483e-08     1.8881e-17     1.9602e-17     2.7792e-21     1.2836e-25     9.4049e-29     6.0485e-28     6.1581e-29     9.0661e-14     3.9486e-04     7.4577e-06     2.1233e-10     7.7205e-11     2.4641e-12     7.1755e-18     1.6531e-20     5.4015e-25     5.6641e-28     1.6394e-28     6.3773e-29     3.6519e-08     1.2183e-06     1.1053e-08     8.1903e-17     2.4918e-16     1.4499e-21     2.4716e-17     7.5751e-03     8.8129e-07     1.8743e-06     1.1272e-08     5.8807e-12     2.1587e-14     5.8046e-19     5.3642e-23     6.0290e-27     6.7072e-29     6.8171e-29     4.5985e-20     1.3831e-04     6.7661e-06     2.8641e-07     1.4802e-14     1.3501e-13     6.5488e-21     3.9854e-23     3.1335e-28     5.9372e-29     1.3062e-18     8.2976e-01     7.8076e-03     1.6964e-03     8.9228e-05     9.3326e-07     3.5924e-09     1.0111e-10     2.3693e-04     1.2794e-03     4.6907e-04     1.7992e-05     2.0579e-08     4.3977e-09     3.0324e-18     2.9151e-16     1.4944e-24     1.5352e-18     1.9044e-02     2.6609e-04     1.9180e-04     3.2984e-06     5.8723e-07     4.8937e-09     7.6778e-13     2.0545e-28     1.5843e-28     4.1738e-26     5.7259e-27     1.3873e-05     3.0136e-05     1.3929e-06     8.3679e-09     6.5122e-29     6.5685e-29     6.7069e-29     6.8170e-29     1.8690e-25     4.0803e-04     2.8869e-06     1.0860e-05

# C/O = 50/50, metallicity = 0.005, 12+16 = 1.0
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     4.9492e-31     2.1088e-21     2.9077e-29     3.5397e-15     1.3636e-10     4.8244e-30     5.4904e-21     5.3277e-20     7.2512e-30     5.9125e-27     6.3958e-30     3.5889e-23     3.0390e-13     6.6933e-03     4.4872e-09     3.0786e-12     6.3705e-07     1.1749e-09     4.2767e-19     1.3663e-08     1.8339e-01     1.7230e-07     4.0918e-10     7.1492e-15     8.2270e-20     2.7383e-09     8.5345e-11     1.4416e-13     6.3596e-11     6.9136e-03     3.0910e-07     1.6331e-05     2.2748e-10     2.1152e-10     1.9614e-08     2.1111e-05     3.2517e-08     3.9527e-06     1.5724e-02     1.7828e-05     2.7102e-05     1.7039e-08     1.3008e-11     1.0744e-05     5.3696e-04     5.4096e-08     2.1448e-06     3.3634e-01     5.3414e-04     3.6969e-04     1.8264e-09     2.0494e-11     5.0953e-15     1.2713e-05     2.2685e-04     5.6686e-08     4.8166e-08     5.9090e-13     2.6547e-07     1.6063e-01     3.4619e-04     8.7365e-04     1.7320e-08     5.7263e-09     4.8690e-15     6.7670e-05     2.6128e-07     2.1686e-07     2.1595e-13     1.2052e-08     2.6688e-02     2.4420e-05     4.1503e-04     9.1389e-10     1.0282e-10     2.7356e-15     5.0268e-05     7.9839e-09     9.9592e-10     2.1802e-13     3.6813e-15     2.9652e-17     5.3121e-11     2.0680e-02     4.2835e-06     1.1227e-05     1.7080e-08     7.8952e-09     3.3535e-12     3.1351e-13     4.3439e-17     7.1407e-20     2.1964e-24     2.4284e-09     3.2607e-09     1.1569e-08     6.5730e-11     2.2617e-12     4.0746e-15     2.4365e-17     4.9309e-22     2.1990e-24     1.9014e-18     9.5882e-06     1.7669e-07     4.4461e-06     4.3799e-08     1.8796e-08     9.7438e-11     1.1475e-11     1.7927e-17     5.9118e-21     3.1034e-23     1.5482e-24     6.8024e-08     2.7327e-08     4.3004e-08     2.5205e-10     1.1006e-09     1.0151e-13     1.3791e-16     1.3443e-19     1.2139e-19     1.8751e-24     1.5112e-16     1.5346e-04     9.2176e-06     5.8838e-05     2.8311e-07     1.2902e-06     3.3656e-10     2.9001e-11     4.8464e-12     2.8485e-12     1.3078e-13     4.3975e-13     1.8544e-05     5.6607e-07     3.2698e-06     4.7483e-09     2.2691e-09     1.0950e-11     1.0623e-18     2.0137e-03     1.6205e-04     4.8954e-03     8.8613e-06     2.4670e-05     1.7969e-07     1.0141e-06     8.3157e-07     1.2829e-06     1.1295e-07     7.5573e-08     7.1840e-20     6.7551e-04     1.9958e-06     1.5206e-06     6.1824e-08     1.4731e-06     7.7346e-07     3.7282e-07     1.5918e-07     4.3131e-29     2.2734e-24     3.0390e-02     3.0328e-04     3.5030e-04     3.2416e-06     6.6993e-05     2.5519e-06     1.8306e-05     6.6580e-14     4.0844e-10     2.2892e-09     1.0257e-07     3.9704e-07     2.7309e-06     1.7859e-07     1.7146e-07     8.5755e-10     7.2170e-28     4.3574e-11     4.2839e-11     4.2895e-08     5.2602e-08     2.0511e-05     1.5287e-06     1.6636e-05     1.5777e-28     1.1826e-28     7.7888e-29     4.9692e-29     5.8821e-16     1.2786e-12     3.4642e-10     6.4132e-09     5.0006e-29     4.7831e-29     4.8724e-29     4.9557e-29     5.0373e-29     1.7556e-17     6.1969e-15     1.4745e-10
0.85    4.6365e-31     5.1181e-20     3.2999e-29     3.2657e-15     8.6579e-11     5.1198e-30     6.7070e-20     6.8996e-20     7.6986e-30     1.2528e-25     6.7852e-30     1.4064e-22     4.8743e-13     3.6475e-03     1.4928e-08     7.3141e-13     1.5598e-07     3.7439e-10     7.9465e-20     5.7977e-09     1.3800e-01     8.9474e-08     5.1562e-11     2.1248e-15     1.0363e-20     1.7999e-10     1.3087e-11     1.1918e-14     2.1881e-11     3.5385e-03     3.4218e-08     1.4964e-05     1.3406e-09     7.6614e-11     1.0031e-08     9.7850e-06     1.0656e-08     2.0541e-06     9.4240e-03     6.7047e-06     1.0100e-05     3.7570e-10     5.3591e-12     5.5974e-06     3.1475e-04     1.3415e-08     1.1742e-06     3.1858e-01     3.7850e-04     2.4037e-04     7.4787e-10     3.1771e-12     5.9456e-18     7.0288e-06     1.6396e-04     3.9501e-08     3.1776e-08     5.5229e-14     2.2296e-07     1.6612e-01     2.6630e-04     7.4605e-04     1.3190e-08     3.7162e-09     1.6641e-15     5.8892e-05     1.9494e-07     1.5590e-07     1.4969e-13     2.4050e-08     3.0346e-02     2.1634e-05     3.8332e-04     8.0044e-10     7.4725e-11     2.2616e-15     4.7790e-05     6.9538e-09     7.8174e-10     1.6412e-13     2.8166e-15     2.8097e-17     1.3779e-10     2.6598e-02     4.0490e-06     1.0427e-05     1.4443e-08     5.8725e-09     2.4597e-12     2.0473e-13     3.0057e-17     4.6784e-20     3.0326e-24     2.2824e-09     2.8837e-09     9.4423e-09     4.7337e-11     1.7397e-12     2.8583e-15     1.6886e-17     8.6142e-22     4.0598e-24     7.0406e-18     1.4787e-05     1.7851e-07     4.2198e-06     4.0450e-08     1.6111e-08     7.6402e-11     8.9543e-12     2.0375e-17     7.7822e-21     8.3790e-24     1.3061e-24     8.4310e-08     4.5552e-08     5.4103e-08     2.1063e-10     9.3424e-10     9.7164e-14     1.2730e-16     6.2238e-20     7.4111e-20     8.6249e-25     8.6510e-16     3.5943e-04     1.4395e-05     6.3882e-05     2.9475e-07     1.2119e-06     3.1179e-10     1.9201e-11     1.1764e-12     9.2718e-13     7.8250e-15     2.3944e-13     2.8567e-05     1.4618e-06     5.2332e-06     4.5385e-09     2.0251e-09     5.1403e-12     9.1880e-18     6.5321e-03     3.2574e-04     5.9975e-03     8.5215e-06     2.1848e-05     7.3839e-08     2.5707e-07     1.6075e-07     3.9162e-07     1.1350e-08     2.2078e-08     2.6859e-19     1.3319e-03     4.3942e-06     1.3463e-06     2.6646e-08     6.1561e-07     3.5748e-07     1.9698e-07     8.0723e-08     4.5841e-29     2.0040e-23     1.3478e-01     7.6691e-04     4.7826e-04     1.7262e-06     4.9000e-05     1.4007e-06     1.3442e-05     3.6091e-13     1.0181e-09     1.1199e-09     5.1323e-08     1.9909e-07     1.7362e-06     1.3069e-07     1.2892e-07     9.8760e-10     7.1924e-28     2.2039e-10     2.4613e-11     1.9915e-08     2.3952e-08     1.3621e-05     1.1333e-06     1.4698e-05     1.6309e-28     1.2368e-28     8.2771e-29     5.2749e-29     3.5303e-16     7.5687e-13     3.3074e-10     6.0571e-09     5.1868e-29     5.0908e-29     5.1790e-29     5.2663e-29     5.3525e-29     9.8474e-18     3.4196e-15     1.1665e-10
0.9     4.5893e-31     3.1804e-17     5.9565e-29     2.6630e-15     3.3145e-08     5.4098e-30     4.4849e-20     1.0549e-19     8.1582e-30     1.0525e-25     6.2923e-24     5.6262e-23     5.2168e-13     2.0805e-03     5.9273e-09     5.1417e-13     2.3365e-07     3.1132e-10     3.1558e-19     2.9504e-09     1.0032e-01     7.0341e-08     1.3973e-10     4.3728e-15     3.9128e-20     2.7609e-10     2.1748e-11     1.0909e-13     9.0513e-12     1.8563e-03     9.6104e-08     6.7066e-06     4.6124e-10     3.5763e-11     5.6757e-09     5.8917e-06     2.3436e-08     1.0716e-06     5.3807e-03     4.5332e-06     6.2758e-06     5.9213e-09     2.5225e-12     2.9543e-06     1.7669e-04     1.1716e-08     6.3151e-07     2.7658e-01     2.5668e-04     1.4960e-04     4.7418e-10     2.7075e-12     5.0860e-16     3.9556e-06     1.1467e-04     2.6567e-08     1.9626e-08     5.3894e-14     1.8506e-07     1.5087e-01     1.9494e-04     5.9516e-04     9.5661e-09     2.2654e-09     1.1354e-15     4.8960e-05     1.3737e-07     1.0533e-07     1.1646e-13     2.7066e-08     2.8829e-02     1.8143e-05     3.3145e-04     6.6418e-10     5.1184e-11     2.1323e-15     4.2614e-05     5.7770e-09     5.7995e-10     1.1882e-13     2.1652e-15     3.0618e-17     1.6725e-10     2.6715e-02     3.5932e-06     9.1022e-06     1.1565e-08     4.0422e-09     1.6936e-12     1.2398e-13     2.0169e-17     3.0880e-20     4.4490e-24     2.0446e-09     2.4335e-09     7.3118e-09     3.1909e-11     1.2465e-12     1.8698e-15     1.0948e-17     1.1819e-21     5.9150e-24     9.7718e-18     1.6761e-05     1.6795e-07     3.7547e-06     3.4952e-08     1.2856e-08     5.5885e-11     6.4455e-12     2.1936e-17     9.8925e-21     6.4137e-24     1.0296e-24     9.0602e-08     5.0686e-08     5.8859e-08     1.6569e-10     7.3301e-10     8.6655e-14     1.1153e-16     4.3798e-20     4.3956e-20     2.5942e-27     1.4059e-15     4.8251e-04     1.7379e-05     6.3250e-05     2.8540e-07     1.0742e-06     2.7273e-10     1.4991e-11     8.8781e-13     6.3180e-13     8.3094e-15     1.2824e-13     3.5342e-05     2.2049e-06     7.0053e-06     4.1093e-09     1.7202e-09     3.1975e-12     1.7880e-17     1.0670e-02     4.7830e-04     6.8313e-03     7.6220e-06     1.7865e-05     4.0267e-08     1.7560e-07     1.2187e-07     2.3171e-07     7.5840e-09     1.1566e-08     2.8307e-19     2.0625e-03     7.2391e-06     1.1975e-06     1.2930e-08     2.7428e-07     1.7247e-07     1.1151e-07     4.5480e-08     4.8482e-29     3.3963e-23     2.8233e-01     1.4587e-03     6.5631e-04     9.7659e-07     3.4330e-05     7.2829e-07     9.1329e-06     3.5033e-12     4.3569e-09     1.4530e-09     2.4765e-08     9.2902e-08     1.0062e-06     8.4248e-08     8.6073e-08     9.1613e-10     8.0563e-28     4.7959e-08     9.3742e-10     1.1771e-08     1.0185e-08     8.0950e-06     7.3829e-07     1.1678e-05     1.7306e-28     1.3114e-28     8.7682e-29     5.5809e-29     3.6699e-13     2.9072e-12     2.7096e-10     4.8172e-09     5.4887e-29     5.3985e-29     5.4849e-29     5.5768e-29     5.6677e-29     3.7744e-11     1.0921e-12     9.3167e-11
1.0     4.0840e-31     5.7619e-12     5.0455e-28     1.4408e-15     5.1507e-03     3.6882e-29     9.9099e-24     8.0356e-20     9.0468e-30     6.9106e-29     7.9957e-30     4.2305e-24     1.2114e-18     7.7603e-04     5.3884e-12     1.7584e-11     3.6820e-10     3.8938e-11     5.9072e-27     6.9736e-10     4.8221e-02     4.6488e-11     3.1515e-15     9.1271e-24     5.6754e-17     2.4780e-12     5.4824e-13     2.9422e-19     9.3386e-13     4.9606e-04     3.1391e-09     4.6126e-06     1.4508e-17     5.4611e-12     1.5849e-09     1.3427e-06     5.9222e-12     3.0185e-07     1.5443e-03     8.3722e-07     1.3900e-06     3.1791e-12     8.2456e-12     8.0907e-07     5.0575e-05     1.8178e-09     1.8720e-07     1.8733e-01     1.0226e-04     5.1794e-05     1.1471e-10     4.1011e-13     2.2128e-21     1.4342e-06     5.2832e-05     1.0308e-08     6.3719e-09     7.1201e-15     1.8043e-07     1.0883e-01     9.4433e-05     3.1693e-04     4.3242e-09     6.5212e-10     2.8261e-18     3.0869e-05     6.0352e-08     4.2254e-08     2.8869e-14     3.5522e-08     2.1911e-02     1.1285e-05     2.0841e-04     4.0520e-10     2.1143e-11     1.5295e-16     2.9988e-05     3.6123e-09     2.8605e-10     5.0781e-14     6.4178e-16     5.6138e-20     2.2162e-10     2.1017e-02     2.4488e-06     6.0072e-06     6.7495e-09     1.6959e-09     7.2701e-13     4.0858e-14     8.4879e-18     8.2476e-21     5.3820e-26     1.9665e-07     1.5878e-09     4.0653e-09     1.3146e-11     5.4682e-13     6.7736e-16     3.7205e-18     8.9051e-23     5.2225e-26     9.9131e-14     2.3164e-05     1.3387e-07     2.5619e-06     2.2626e-08     7.0883e-09     2.6131e-11     2.7460e-12     2.2564e-17     1.2930e-20     3.9210e-25     1.4570e-28     1.2700e-07     3.4386e-08     4.8467e-08     9.1770e-11     3.8218e-10     6.1031e-14     7.8872e-17     1.0986e-21     8.4590e-21     5.6183e-29     6.0140e-14     4.4724e-04     1.5415e-05     4.8031e-05     2.1117e-07     7.2813e-07     1.8181e-10     6.8439e-12     3.9061e-16     1.1531e-15     5.7371e-18     2.3577e-14     3.0799e-05     1.8887e-06     6.1194e-06     2.9336e-09     1.0658e-09     7.4999e-14     1.6083e-17     9.4687e-03     4.2722e-04     5.2645e-03     5.2322e-06     1.0838e-05     2.9980e-09     8.4594e-09     2.8616e-10     9.6326e-10     3.1249e-13     8.8400e-12     7.9289e-20     1.8078e-03     8.7811e-06     1.0487e-06     4.0660e-09     4.3936e-08     1.1806e-08     9.7439e-09     4.3766e-10     5.3974e-29     5.8224e-22     5.6617e-01     7.2981e-03     2.2848e-03     1.1273e-05     1.5060e-05     1.9200e-07     3.4759e-06     3.5449e-07     1.5722e-04     1.7698e-04     1.4045e-05     8.0633e-08     3.1745e-07     3.1201e-08     3.2717e-08     5.6974e-10     6.5425e-24     8.8904e-03     2.1077e-04     6.3492e-04     1.4310e-07     2.4833e-06     2.6182e-07     5.8987e-06     1.8814e-28     1.4432e-28     3.1665e-28     1.6664e-28     3.1674e-07     3.8477e-06     6.7250e-07     1.4615e-08     5.9848e-29     5.9823e-29     6.0971e-29     6.1978e-29     6.2981e-29     5.6873e-05     1.2146e-06     1.5688e-05
1.1     2.9914e-31     1.4154e-11     1.4764e-27     7.0280e-17     1.0262e-02     8.9927e-29     1.4840e-24     9.1907e-22     9.9181e-30     2.5168e-29     8.7884e-30     2.4823e-25     3.3566e-19     6.6955e-04     1.4629e-12     3.7792e-11     7.2193e-11     9.4876e-12     1.1727e-28     1.6877e-10     1.8832e-02     3.5652e-12     2.4771e-16     1.2318e-25     1.3726e-16     1.9193e-13     3.8266e-14     2.3652e-20     4.7372e-14     9.8667e-05     5.5448e-10     6.1000e-06     1.2748e-18     4.7391e-13     3.1962e-10     2.5550e-07     7.9666e-13     5.8065e-08     3.1299e-04     1.4690e-07     2.6712e-07     4.3350e-13     1.5096e-11     1.6005e-07     9.9078e-06     3.0836e-10     4.6340e-08     1.0719e-01     3.1463e-05     1.3578e-05     2.2789e-11     7.9316e-14     6.4445e-23     5.6688e-07     1.9966e-05     3.0731e-09     1.4666e-09     1.5649e-15     1.8092e-07     6.6179e-02     3.5462e-05     1.2559e-04     1.2997e-09     1.3923e-10     1.3936e-19     1.5075e-05     2.0485e-08     1.2885e-08     8.4372e-15     3.7207e-08     1.4135e-02     5.4373e-06     9.6122e-05     1.7212e-10     6.4100e-12     3.7659e-17     1.6211e-05     1.6329e-09     1.0958e-10     1.3158e-14     1.9917e-16     1.3609e-20     2.2516e-10     1.4071e-02     1.2795e-06     2.9995e-06     3.0134e-09     5.6907e-10     1.8950e-13     7.5921e-15     1.1728e-18     1.0379e-21     2.9841e-28     3.5294e-07     7.1147e-10     1.7022e-09     3.4292e-12     1.7871e-13     1.5151e-16     8.1511e-19     3.3352e-24     3.4030e-28     1.3161e-13     2.6126e-05     9.1251e-08     1.3038e-06     1.1255e-08     3.0222e-09     8.4775e-12     8.6611e-13     1.4747e-17     7.2024e-21     4.6166e-26     6.0566e-29     1.4428e-07     1.9363e-08     3.4260e-08     3.9276e-11     1.5179e-10     3.0889e-14     4.2395e-17     1.0494e-21     1.7908e-22     6.1576e-29     7.5295e-14     3.5534e-04     1.1784e-05     3.0368e-05     1.2508e-07     3.7971e-07     9.3377e-11     2.7435e-12     1.9079e-17     5.8143e-17     1.0622e-19     3.5980e-16     2.2903e-05     1.4240e-06     4.5079e-06     1.6338e-09     5.1200e-10     9.1569e-15     1.2281e-17     7.0192e-03     3.2179e-04     3.3335e-03     2.6816e-06     5.3276e-06     9.9217e-10     4.2951e-10     6.6293e-14     4.1288e-16     8.8828e-21     2.2374e-23     6.1736e-20     1.2878e-03     1.1699e-05     9.8356e-07     1.3063e-09     4.4054e-09     6.5201e-12     2.5320e-13     2.8564e-16     5.9103e-29     4.9705e-21     8.1535e-01     1.3520e-02     4.7810e-03     2.6460e-05     5.7367e-06     2.8225e-08     9.5281e-07     7.3906e-07     3.6409e-04     4.5885e-04     3.1073e-05     1.8906e-07     7.2073e-08     5.1950e-09     6.8756e-09     2.8909e-11     6.8261e-24     1.8337e-02     4.5155e-04     1.4662e-03     3.2167e-07     6.1794e-07     6.3786e-08     1.8779e-06     2.0647e-28     1.5850e-28     1.5984e-28     8.5169e-29     6.7411e-07     8.4295e-06     1.3079e-06     2.8250e-08     6.5478e-29     6.5652e-29     6.7055e-29     6.8162e-29     6.9263e-29     1.1117e-04     2.6582e-06     3.4633e-05

# C/O = 50/50, metallicity = 0.01, 12+16 = 1.0
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     4.7131e-31     1.7376e-21     4.7092e-30     2.5573e-15     7.8738e-11     4.8147e-30     4.4897e-21     3.2317e-20     7.2675e-30     8.1195e-27     6.3842e-30     2.2212e-23     2.4668e-13     6.8922e-03     3.9115e-09     1.3536e-12     4.7003e-07     7.1995e-10     3.0142e-19     5.0253e-09     1.8570e-01     1.5915e-07     4.2511e-10     8.1795e-15     9.1589e-20     2.0818e-09     9.3650e-11     2.8557e-13     2.1179e-11     6.6168e-03     4.8390e-07     5.5330e-05     4.3495e-10     1.0489e-10     2.1394e-08     2.6439e-05     6.6373e-08     2.2826e-06     1.2226e-02     3.2771e-05     5.2538e-05     5.6665e-08     6.0792e-12     1.1831e-05     7.2378e-04     1.6261e-07     1.0477e-06     3.3769e-01     7.3673e-04     9.2378e-04     8.0332e-09     1.1784e-10     3.1368e-14     1.0869e-05     4.0026e-04     1.5207e-07     1.4058e-07     3.9365e-12     1.1087e-07     1.5993e-01     4.7343e-04     1.9515e-03     6.9615e-08     2.7847e-08     2.2005e-14     1.2372e-04     6.1989e-07     5.3351e-07     1.7292e-12     6.1430e-09     2.5343e-02     3.3392e-05     9.4661e-04     3.0242e-09     5.3841e-10     4.1198e-14     8.6692e-05     2.4391e-08     2.5344e-09     1.3957e-12     3.2754e-14     5.7390e-16     2.6489e-11     1.8619e-02     6.1980e-06     2.7837e-05     5.4331e-08     3.8305e-08     2.9481e-11     5.3518e-12     1.9168e-15     3.5650e-18     9.3912e-23     3.7610e-09     8.4514e-09     3.9329e-08     4.9925e-10     2.2356e-11     8.0434e-14     7.0786e-16     5.4208e-20     2.9652e-22     9.2857e-19     8.2383e-06     2.2400e-07     1.1103e-05     1.6977e-07     1.1940e-07     1.0785e-09     1.8965e-10     1.3571e-15     1.6776e-18     1.8081e-22     1.6941e-23     1.0169e-07     4.1459e-08     1.1073e-07     2.3292e-09     7.9040e-09     1.5602e-12     7.3585e-15     4.3987e-19     8.3973e-19     1.1568e-23     7.0459e-17     1.2337e-04     1.0776e-05     1.3050e-04     9.0791e-07     6.1099e-06     1.6255e-09     1.4283e-10     1.0204e-11     1.1462e-11     6.0167e-13     2.8436e-12     2.6283e-05     6.8011e-07     7.1891e-06     1.8898e-08     7.0503e-09     2.9264e-11     5.1629e-19     1.6625e-03     1.9311e-04     1.0046e-02     2.8760e-05     7.4583e-05     1.2651e-07     1.0198e-06     1.1090e-06     3.7892e-06     3.7313e-07     4.7045e-07     6.1899e-20     9.0858e-04     3.4269e-06     3.9265e-06     5.3701e-08     1.7830e-06     2.2004e-06     1.8419e-06     7.4609e-07     4.3108e-29     1.3399e-24     2.5614e-02     3.7324e-04     6.8193e-04     2.4771e-06     1.1122e-04     6.3410e-06     5.8012e-05     5.7326e-14     5.3503e-10     5.4428e-10     5.2612e-08     3.1413e-07     7.5446e-06     1.0765e-06     1.3792e-06     1.1916e-08     7.1700e-28     3.9893e-11     6.3002e-12     6.7906e-09     1.0053e-08     2.8480e-05     3.0537e-06     5.5149e-05     1.5669e-28     1.1886e-28     7.7834e-29     4.9877e-29     5.1954e-17     1.3668e-13     2.1175e-10     6.1994e-09     4.9564e-29     4.7901e-29     4.8698e-29     4.9540e-29     5.0364e-29     5.0599e-19     2.1386e-16     2.2334e-11
0.85    4.9169e-31     5.6046e-21     2.3474e-29     2.5473e-15     8.5184e-11     5.1174e-30     4.5372e-19     5.0393e-20     7.7029e-30     1.3509e-24     6.7991e-30     4.1301e-22     3.5513e-12     3.6000e-03     7.1154e-08     6.7255e-13     8.2424e-07     6.4258e-10     4.9590e-19     2.4641e-09     1.4017e-01     3.5511e-07     4.8958e-10     2.2971e-14     4.5112e-20     7.7924e-10     7.2885e-11     6.0028e-13     8.5799e-12     3.5110e-03     3.8719e-07     2.2663e-05     1.1476e-08     4.6712e-11     1.1847e-08     1.6956e-05     1.6191e-07     1.2065e-06     7.2089e-03     1.8919e-05     2.6543e-05     3.8864e-08     2.7619e-12     6.2388e-06     4.2321e-04     7.5294e-08     6.0912e-07     3.1935e-01     5.1209e-04     6.0125e-04     4.6884e-09     4.5558e-11     7.1983e-15     6.0007e-06     2.8547e-04     1.0576e-07     9.2959e-08     1.5066e-12     1.0877e-07     1.6440e-01     3.6140e-04     1.6613e-03     5.2286e-08     1.8651e-08     2.3060e-14     1.0384e-04     4.5528e-07     3.8433e-07     1.7566e-12     1.3519e-08     2.8932e-02     2.9466e-05     8.6230e-04     2.5872e-09     3.9257e-10     4.7310e-14     8.0262e-05     2.0091e-08     1.9651e-09     1.1359e-12     3.0324e-14     8.5261e-16     7.8334e-11     2.4554e-02     5.7369e-06     2.5464e-05     4.5555e-08     2.8634e-08     2.3028e-11     3.8423e-12     1.6174e-15     2.8596e-18     1.8124e-22     3.5221e-09     7.2735e-09     3.1850e-08     3.7524e-10     1.6959e-11     6.1375e-14     5.3134e-16     9.2963e-20     5.4633e-22     4.0561e-18     1.3392e-05     2.2369e-07     1.0310e-05     1.5180e-07     9.9185e-08     8.6020e-10     1.4690e-10     1.6844e-15     2.2992e-18     1.4298e-22     2.3920e-23     1.3022e-07     5.8895e-08     1.1951e-07     1.9007e-09     6.5698e-09     1.6605e-12     7.7754e-15     3.7947e-19     5.1643e-19     1.7133e-25     4.8612e-16     3.2370e-04     1.8022e-05     1.4126e-04     8.7750e-07     5.6293e-06     1.5294e-09     1.2070e-10     5.4615e-12     6.9722e-12     1.6975e-13     1.5276e-12     4.2251e-05     1.5781e-06     9.6018e-06     1.7953e-08     6.5415e-09     1.8355e-11     5.3320e-18     6.0265e-03     4.1681e-04     1.2469e-02     2.6420e-05     6.4449e-05     2.3836e-07     6.7555e-07     5.5442e-07     1.8980e-06     1.1521e-07     2.1639e-07     2.1095e-19     1.9327e-03     6.2899e-06     3.6389e-06     2.7359e-08     7.5607e-07     1.0054e-06     1.0064e-06     4.1672e-07     4.5846e-29     1.0823e-23     1.2928e-01     1.0294e-03     9.7246e-04     1.6946e-06     8.4368e-05     3.2825e-06     4.0222e-05     3.5274e-13     1.5148e-09     3.3596e-10     2.4826e-08     1.4614e-07     4.6070e-06     7.2586e-07     9.6280e-07     1.1763e-08     7.2281e-28     2.3895e-10     1.3317e-11     3.1112e-09     4.3855e-09     1.7926e-05     2.0695e-06     4.5112e-05     1.6364e-28     1.2334e-28     8.2788e-29     5.2738e-29     2.8642e-17     7.3395e-14     1.8286e-10     5.0417e-09     5.2032e-29     5.0850e-29     5.1806e-29     5.2673e-29     5.3531e-29     1.4261e-18     1.0412e-16     1.6208e-11
0.9     5.1621e-31     2.3314e-18     8.9100e-29     2.2042e-15     2.0322e-08     5.4421e-30     3.2852e-19     8.9805e-20     8.1612e-30     1.1992e-24     6.3861e-24     1.3344e-22     1.8024e-12     2.0392e-03     2.0718e-08     5.8593e-13     3.0686e-07     2.6089e-10     1.6663e-19     1.2738e-09     1.0212e-01     1.1114e-07     1.8250e-10     8.3652e-15     6.3391e-20     5.0194e-10     3.7011e-11     2.7216e-13     3.4367e-12     1.8495e-03     2.0892e-07     8.7537e-06     3.8049e-09     2.2546e-11     6.5923e-09     9.1936e-06     7.1989e-08     6.3660e-07     4.0154e-03     1.1512e-05     1.7534e-05     2.3918e-08     1.3111e-12     3.2276e-06     2.3464e-04     5.8302e-08     3.4589e-07     2.7720e-01     3.3807e-04     3.6769e-04     3.4316e-09     5.8645e-11     9.0527e-15     3.3508e-06     1.9578e-04     6.9082e-08     5.6926e-08     2.1389e-12     9.6350e-08     1.4862e-01     2.6316e-04     1.3228e-03     3.7214e-08     1.1344e-08     1.7279e-14     8.4612e-05     3.1385e-07     2.5875e-07     1.3405e-12     1.5460e-08     2.7424e-02     2.4886e-05     7.4497e-04     2.1134e-09     2.6797e-10     3.8572e-14     7.0967e-05     1.5977e-08     1.4377e-09     8.4831e-13     2.2098e-14     6.6402e-16     9.6898e-11     2.4728e-02     5.0701e-06     2.2202e-05     3.6232e-08     1.9627e-08     1.6842e-11     2.5679e-12     1.3077e-15     2.3004e-18     1.9878e-22     3.1794e-09     5.9748e-09     2.4240e-08     2.6209e-10     1.1839e-11     4.3896e-14     3.7175e-16     1.2294e-19     7.5525e-22     5.7391e-18     1.5305e-05     2.0965e-07     9.1321e-06     1.2859e-07     7.5805e-08     6.2610e-10     1.0240e-10     1.9120e-15     2.8552e-18     2.2054e-22     2.2537e-23     1.4160e-07     6.2745e-08     1.1730e-07     1.4225e-09     4.9784e-09     1.6316e-12     7.5951e-15     3.2644e-19     2.9542e-19     1.1723e-23     8.0716e-16     4.4338e-04     2.2133e-05     1.4005e-04     8.0919e-07     4.9816e-06     1.3510e-09     9.3737e-11     4.2607e-12     5.4180e-12     1.9140e-13     7.9314e-13     5.3045e-05     2.3091e-06     1.1658e-05     1.6295e-08     5.7594e-09     1.1360e-11     1.0552e-17     1.0016e-02     6.2151e-04     1.4340e-02     2.3246e-05     5.4675e-05     7.7450e-08     3.4331e-07     3.5077e-07     1.2007e-06     1.0001e-07     1.3578e-07     2.7334e-19     3.0735e-03     9.6585e-06     3.2690e-06     1.6270e-08     3.4113e-07     4.5877e-07     5.3638e-07     2.2435e-07     4.8522e-29     2.2815e-23     2.7573e-01     1.9990e-03     1.3842e-03     1.2810e-06     6.1325e-05     1.6212e-06     2.6147e-05     2.2336e-12     6.0652e-09     8.4424e-10     1.1556e-08     6.3685e-08     2.5961e-06     4.4031e-07     6.0686e-07     9.7550e-09     7.6953e-28     2.8777e-08     6.8451e-10     5.3576e-09     1.8231e-09     1.0405e-05     1.2691e-06     3.2789e-05     1.7274e-28     1.3016e-28     8.7700e-29     5.5930e-29     1.8820e-13     8.6938e-13     1.4002e-10     3.5869e-09     5.4870e-29     5.3902e-29     5.4862e-29     5.5775e-29     5.6681e-29     1.1064e-11     5.2049e-13     2.0555e-11
1.0     3.5156e-31     1.4020e-12     4.2879e-29     1.2613e-15     5.0104e-03     7.4015e-30     2.2477e-23     6.6923e-20     9.0518e-30     2.3474e-28     7.9957e-30     3.8898e-24     2.4807e-18     7.7358e-04     1.0783e-11     5.2391e-12     4.8623e-10     1.5537e-11     1.9460e-26     2.7651e-10     4.9165e-02     9.8854e-11     1.0354e-14     1.7399e-22     1.1279e-17     5.0635e-12     6.5656e-13     3.7136e-18     4.0136e-13     4.8867e-04     7.2544e-09     9.2252e-06     1.5366e-16     3.3193e-12     1.7732e-09     1.8511e-06     2.9645e-11     1.8597e-07     1.1082e-03     1.6534e-06     3.0932e-06     2.3873e-11     2.1048e-12     8.5779e-07     6.4592e-05     6.3158e-09     1.1266e-07     1.8925e-01     1.2995e-04     1.2134e-04     6.3013e-10     2.3498e-12     1.1536e-19     1.2215e-06     8.6165e-05     2.4407e-08     1.8060e-08     8.4281e-14     1.1247e-07     1.0736e-01     1.2703e-04     7.0121e-04     1.6834e-08     3.2917e-09     1.8681e-16     5.1690e-05     1.3243e-07     1.0344e-07     3.0894e-13     2.4833e-08     2.0931e-02     1.5704e-05     4.6642e-04     1.2704e-09     1.1274e-10     8.6076e-15     4.9019e-05     9.4187e-09     7.0606e-10     3.9016e-13     5.6550e-15     7.7602e-18     1.5337e-10     1.9600e-02     3.4559e-06     1.4507e-05     2.0901e-08     8.1461e-09     8.3429e-12     1.0926e-12     8.1663e-16     1.4062e-18     3.9697e-23     2.4140e-07     3.7410e-09     1.3055e-08     1.1796e-10     5.0969e-12     2.1430e-14     1.7527e-16     7.7525e-20     2.5648e-22     8.7910e-14     2.1438e-05     1.6940e-07     6.1573e-06     8.0345e-08     3.8246e-08     2.9355e-10     4.1815e-11     1.9958e-15     3.4797e-18     8.3849e-23     1.1640e-25     1.9356e-07     4.3193e-08     8.7793e-08     7.1228e-10     2.4356e-09     1.3286e-12     6.2477e-15     1.2420e-19     5.0423e-20     1.3850e-28     5.0424e-14     4.1419e-04     1.9738e-05     1.0777e-04     5.7671e-07     3.3983e-06     9.2982e-10     4.8590e-11     1.3648e-14     4.3989e-14     3.9421e-17     1.2749e-13     4.6891e-05     1.9662e-06     9.7328e-06     1.1857e-08     3.8887e-09     1.1973e-12     9.5696e-18     8.8851e-03     5.5232e-04     1.1208e-02     1.5921e-05     3.5293e-05     7.0649e-09     1.8925e-08     2.1187e-09     3.2390e-08     2.6313e-11     1.2960e-09     7.5615e-20     2.7194e-03     1.1085e-05     2.5793e-06     7.6643e-09     7.4221e-08     7.3846e-08     1.1637e-07     1.2590e-08     5.3976e-29     5.9056e-22     5.5447e-01     8.6301e-03     6.6398e-03     1.8918e-05     2.8048e-05     4.1060e-07     9.3489e-06     1.8979e-07     2.6125e-04     1.6690e-04     1.5565e-05     1.3405e-07     7.7753e-07     1.4770e-07     2.0794e-07     5.4642e-09     1.6660e-24     8.3698e-03     2.3296e-04     1.2345e-03     2.7601e-07     3.0229e-06     4.1373e-07     1.4503e-05     1.8758e-28     1.4427e-28     1.5608e-28     1.3322e-28     2.6328e-07     2.5843e-06     7.4409e-07     2.4002e-08     5.9646e-29     5.9802e-29     6.0974e-29     6.1981e-29     6.2983e-29     3.7349e-05     1.3368e-06     2.8472e-05
1.1     2.7827e-31     3.1148e-12     9.2393e-29     6.8662e-17     9.9170e-03     1.0043e-29     2.6826e-24     8.6440e-22     9.9434e-30     5.9143e-29     8.7963e-30     3.5740e-25     6.1530e-19     1.8307e-04     2.2792e-12     1.0144e-11     7.4145e-11     3.7210e-12     2.1515e-28     6.5747e-11     1.9406e-02     6.4227e-12     7.1990e-16     1.5894e-24     2.2203e-17     3.4331e-13     6.5775e-14     2.6946e-19     1.6935e-14     1.0024e-04     1.2440e-09     2.3000e-06     1.2195e-17     2.3725e-13     3.5963e-10     4.2014e-07     4.5153e-12     4.5608e-08     2.4147e-04     3.2731e-07     6.8827e-07     3.6907e-12     3.0175e-12     1.8547e-07     1.4696e-05     1.3765e-09     3.5020e-08     1.0894e-01     4.1787e-05     3.3763e-05     1.5678e-10     5.5390e-13     2.2751e-21     5.0150e-07     3.3283e-05     7.5919e-09     4.9268e-09     2.6410e-14     1.2246e-07     6.5158e-02     5.1154e-05     2.8077e-04     6.3421e-09     8.5766e-10     4.1878e-18     2.5880e-05     4.7998e-08     3.5462e-08     1.0042e-13     2.8140e-08     1.3478e-02     7.8393e-06     2.1619e-04     6.4365e-10     4.2430e-11     2.0865e-15     2.6397e-05     4.7262e-09     3.0262e-10     1.6284e-13     2.1043e-15     1.1824e-18     1.6603e-10     1.3120e-02     1.8285e-06     7.2157e-06     1.0195e-08     3.0664e-09     3.8094e-12     4.5311e-13     3.4879e-16     3.9743e-19     6.6929e-25     4.1262e-07     2.0354e-09     6.2308e-09     4.9598e-11     1.9395e-12     8.4642e-15     5.4602e-17     1.9045e-21     6.2072e-25     1.1228e-13     2.3933e-05     1.1756e-07     3.1208e-06     3.9578e-08     1.5678e-08     1.2013e-10     1.4780e-11     1.7679e-15     3.2978e-18     3.9148e-23     4.5453e-27     2.1153e-07     2.4340e-08     5.6963e-08     3.0902e-10     9.7542e-10     9.3605e-13     4.5843e-15     1.4398e-19     1.3261e-21     6.4728e-29     6.0812e-14     3.2951e-04     1.5040e-05     6.9197e-05     3.3230e-07     1.8065e-06     5.1782e-10     2.2234e-11     6.7978e-16     6.4977e-16     6.0307e-19     2.0206e-15     3.5379e-05     1.4712e-06     6.8296e-06     6.8835e-09     2.0698e-09     8.5408e-14     7.4930e-18     6.5843e-03     4.1178e-04     7.2017e-03     8.5016e-06     1.6910e-05     3.0673e-09     1.6996e-09     2.5136e-12     1.3751e-13     6.6073e-18     7.2194e-17     3.4122e-20     1.9591e-03     1.3533e-05     1.9287e-06     3.5852e-09     1.2115e-08     1.3017e-10     8.4186e-11     2.8875e-13     5.9370e-29     1.7780e-21     8.0159e-01     1.5619e-02     1.2794e-02     4.2014e-05     1.0436e-05     6.0564e-08     2.5598e-06     4.0366e-07     5.7354e-04     4.3101e-04     3.4052e-05     3.4733e-07     2.0875e-07     3.9046e-08     5.7497e-08     8.4414e-10     1.8477e-24     1.7140e-02     4.9356e-04     2.6696e-03     6.1243e-07     8.5228e-07     1.1967e-07     4.9902e-06     2.0598e-28     1.5861e-28     1.2078e-28     7.4003e-29     5.5039e-07     5.7037e-06     1.4196e-06     4.7561e-08     6.5283e-29     6.5752e-29     6.7066e-29     6.8168e-29     6.9269e-29     7.3542e-05     2.8797e-06     5.8983e-05

# C/O = 50/50, metallicity = 0.02, 12+16 = 1.0
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     4.9196e-31     3.9372e-22     2.5746e-30     1.9042e-15     4.8243e-11     4.8180e-30     5.4866e-19     1.8242e-20     7.2753e-30     1.8858e-24     6.3849e-30     3.4807e-22     6.1131e-12     6.8310e-03     1.1852e-07     7.2221e-13     1.1562e-06     1.0105e-09     4.3403e-19     1.9988e-09     1.8802e-01     5.9529e-07     8.8448e-10     4.9299e-14     6.5313e-20     1.7913e-09     1.7467e-10     1.4203e-12     6.3914e-12     6.3751e-03     1.0578e-06     1.2043e-04     4.4414e-08     5.5539e-11     2.2911e-08     4.2679e-05     4.7728e-07     1.1194e-06     8.6562e-03     7.5281e-05     1.0876e-04     2.2360e-07     2.6679e-12     1.1280e-05     8.6975e-04     5.2686e-07     5.4851e-07     3.3802e-01     1.1813e-03     2.1322e-03     4.3030e-08     6.7849e-10     1.4523e-13     7.9399e-06     6.8722e-04     4.8130e-07     4.4517e-07     2.6057e-11     6.2400e-08     1.5433e-01     6.3960e-04     4.2175e-03     3.9719e-07     1.8176e-07     1.9293e-13     2.2625e-04     1.5460e-06     1.3947e-06     3.0441e-11     2.8252e-09     2.2582e-02     4.5159e-05     2.0770e-03     1.3110e-08     4.4096e-09     1.5950e-12     1.4055e-04     9.3480e-08     7.5810e-09     2.1921e-11     7.3037e-13     3.0287e-14     1.2187e-11     1.5446e-02     8.5427e-06     6.2866e-05     1.5367e-07     1.7955e-07     3.0598e-10     1.2915e-10     1.6242e-13     5.6227e-16     7.7785e-21     4.8523e-09     1.4954e-08     1.2659e-07     4.1010e-09     2.8159e-10     3.3743e-12     3.5779e-14     7.0423e-18     5.2883e-20     4.3060e-19     6.4222e-06     2.5014e-07     2.4371e-05     5.2200e-07     4.7322e-07     6.1456e-09     1.9948e-09     3.1737e-14     1.5915e-16     2.1328e-21     2.5905e-22     1.4289e-07     7.1819e-08     2.5880e-07     1.1257e-08     2.5442e-08     7.3979e-12     1.3864e-13     2.8497e-18     3.9203e-18     8.3659e-24     3.1578e-17     9.0819e-05     1.1623e-05     2.9165e-04     2.7942e-06     3.1899e-05     6.3002e-09     4.4493e-10     2.2690e-11     5.2142e-11     1.8938e-12     1.1934e-11     3.4542e-05     1.0178e-06     2.2327e-05     7.9354e-08     2.7109e-08     1.0326e-10     2.5017e-19     1.2969e-03     2.1414e-04     2.0124e-02     1.0096e-04     2.8146e-04     5.2663e-07     1.8273e-06     1.7377e-06     1.1895e-05     9.5943e-07     2.5579e-06     5.4677e-20     1.1318e-03     6.6848e-06     1.2434e-05     5.5303e-08     2.0421e-06     4.7083e-06     9.0082e-06     2.6657e-06     4.3110e-29     8.2014e-25     2.0937e-02     4.3818e-04     1.2916e-03     3.8217e-06     1.8797e-04     1.2108e-05     1.8266e-04     4.8760e-14     6.6774e-10     2.0178e-10     1.7208e-08     1.5497e-07     1.2794e-05     2.8474e-06     8.5198e-06     8.6137e-08     7.0368e-28     3.6454e-11     5.1642e-12     1.0584e-09     1.4484e-09     2.5113e-05     3.2381e-06     1.0752e-04     1.5823e-28     1.1673e-28     7.7837e-29     4.9705e-29     1.9780e-18     6.2085e-15     5.5817e-11     2.2820e-09     5.0010e-29     4.7931e-29     4.8700e-29     4.9543e-29     5.0366e-29     2.2103e-19     2.5773e-18     1.4586e-12
0.85    4.9955e-31     1.2195e-20     1.7238e-29     2.0484e-15     6.6610e-11     5.1175e-30     1.1239e-18     1.1712e-19     7.6942e-30     5.0463e-24     1.8285e-24     3.1562e-22     6.0700e-12     3.5659e-03     9.2771e-08     3.6593e-13     6.9050e-07     5.0365e-10     2.2729e-19     9.8249e-10     1.4216e-01     2.9541e-07     4.7001e-10     3.2772e-14     9.9425e-21     6.6744e-10     9.6036e-11     1.2695e-12     2.4170e-12     3.3899e-03     5.9916e-07     5.2051e-05     3.4399e-08     2.5499e-11     1.2298e-08     2.3796e-05     3.4328e-07     6.1718e-07     4.9796e-03     3.9196e-05     5.8707e-05     7.8178e-08     1.2102e-12     5.7272e-06     5.0301e-04     2.5163e-07     3.4391e-07     3.1922e-01     7.8855e-04     1.3887e-03     2.8906e-08     4.6368e-10     3.0468e-14     4.4458e-06     4.8417e-04     3.2866e-07     2.9532e-07     2.1079e-11     6.4470e-08     1.5776e-01     4.8788e-04     3.5712e-03     2.8317e-07     1.2272e-07     1.5367e-13     1.8327e-04     1.1158e-06     1.0078e-06     2.3342e-11     6.8878e-09     2.6088e-02     4.0162e-05     1.8879e-03     1.0661e-08     3.2198e-09     1.3548e-12     1.2918e-04     7.2109e-08     5.8393e-09     1.7496e-11     6.0312e-13     2.6876e-14     4.0699e-11     2.1272e-02     7.9163e-06     5.7781e-05     1.2845e-07     1.3785e-07     2.4737e-10     9.8416e-11     1.4461e-13     5.0826e-16     9.9290e-21     4.6675e-09     1.2759e-08     1.0278e-07     3.1533e-09     2.1819e-10     2.8202e-12     3.1077e-14     9.2781e-18     7.0710e-20     2.1480e-18     1.1391e-05     2.5464e-07     2.2688e-05     4.7218e-07     4.0887e-07     5.1160e-09     1.6526e-09     3.9016e-14     2.0776e-16     3.3651e-21     2.8302e-22     1.9096e-07     8.7497e-08     2.6359e-07     9.4694e-09     2.2384e-08     8.1520e-12     1.4878e-13     3.4203e-18     2.2609e-18     1.1325e-24     2.5062e-16     2.7739e-04     2.1557e-05     3.1458e-04     2.6053e-06     2.8264e-05     5.9485e-09     4.0563e-10     1.3222e-11     3.3505e-11     7.3921e-13     5.9486e-12     5.9085e-05     1.9142e-06     2.4013e-05     7.3551e-08     2.5138e-08     6.3402e-11     2.8593e-18     5.3874e-03     5.1860e-04     2.5363e-02     8.9707e-05     2.4242e-04     3.1314e-07     1.0912e-06     9.2572e-07     6.2905e-06     3.7379e-07     1.1938e-06     2.3814e-19     2.6971e-03     1.0572e-05     1.1351e-05     4.0744e-08     9.7305e-07     2.1950e-06     4.7270e-06     1.3733e-06     4.5860e-29     9.1423e-24     1.2279e-01     1.3837e-03     1.9539e-03     3.2977e-06     1.5094e-04     6.2107e-06     1.2384e-04     3.5284e-13     2.2349e-09     3.0544e-10     9.0438e-09     7.2602e-08     7.8813e-06     1.8430e-06     5.6236e-06     7.1548e-08     7.2597e-28     2.6257e-10     1.9438e-11     9.1820e-10     7.1965e-10     1.5923e-05     2.1411e-06     8.4825e-05     1.6434e-28     1.2356e-28     8.2802e-29     5.2745e-29     1.3634e-18     3.4356e-15     4.5143e-11     1.6951e-09     5.2111e-29     5.0818e-29     5.1808e-29     5.2675e-29     5.3532e-29     1.6381e-18     1.3134e-18     1.0261e-12
0.9     4.9051e-31     3.5907e-19     1.2694e-29     1.4302e-15     2.6943e-08     5.4094e-30     8.2646e-20     3.4801e-20     8.1588e-30     4.2779e-25     6.3895e-24     2.8934e-23     4.9385e-13     2.4091e-03     6.2732e-09     1.3002e-13     1.5410e-07     2.3367e-10     1.7617e-19     3.2756e-10     1.0367e-01     6.5122e-08     2.2787e-10     8.0292e-15     1.9216e-20     2.2758e-10     6.8083e-11     6.9578e-13     5.5114e-13     1.5287e-03     4.0451e-07     5.8736e-05     2.9792e-09     6.8361e-12     5.4508e-09     1.0717e-05     1.4171e-07     3.1244e-07     2.6724e-03     1.7365e-05     2.5607e-05     8.9458e-08     3.6776e-13     2.5812e-06     2.6822e-04     1.3628e-07     2.0817e-07     2.7804e-01     4.8476e-04     8.4014e-04     1.3360e-08     1.6085e-10     2.5449e-14     2.4004e-06     3.2598e-04     1.9950e-07     1.7979e-07     5.8148e-12     5.7585e-08     1.4236e-01     3.5453e-04     2.8323e-03     1.8656e-07     7.2651e-08     6.0242e-14     1.4420e-04     7.5326e-07     6.7963e-07     1.2799e-11     7.9676e-09     2.4814e-02     3.3999e-05     1.6143e-03     8.1911e-09     2.1728e-09     8.0697e-13     1.1274e-04     5.3257e-08     4.2225e-09     1.1832e-11     3.4696e-13     1.5242e-14     5.0594e-11     2.1636e-02     6.9440e-06     4.9931e-05     1.0134e-07     9.5062e-08     1.8584e-10     6.9356e-11     1.1837e-13     4.1495e-16     7.0601e-21     4.2727e-09     1.0372e-08     7.7174e-08     2.2383e-09     1.5427e-10     2.1726e-12     2.4403e-14     6.5664e-18     3.7777e-20     3.0229e-18     1.3226e-05     2.4040e-07     1.9851e-05     3.9757e-07     3.1711e-07     3.8053e-09     1.1844e-09     4.3176e-14     2.3929e-16     3.7206e-21     1.0692e-22     2.1071e-07     8.7843e-08     2.4482e-07     7.0877e-09     1.7533e-08     8.1811e-12     1.4554e-13     3.6299e-18     8.9974e-19     7.1788e-26     4.1196e-16     3.8716e-04     2.7250e-05     3.1127e-04     2.3389e-06     2.4428e-05     5.3737e-09     3.2472e-10     5.2768e-12     1.1602e-11     3.7534e-13     1.9982e-12     7.5603e-05     2.6051e-06     2.5283e-05     6.6145e-08     2.2471e-08     2.2447e-11     5.5419e-18     9.0309e-03     7.9391e-04     2.9482e-02     7.8047e-05     2.0866e-04     5.2226e-08     2.7310e-07     3.0233e-07     2.0441e-06     1.5880e-07     3.0912e-07     3.0827e-19     4.4348e-03     1.4959e-05     1.0135e-05     3.2062e-08     4.6381e-07     7.4767e-07     1.9131e-06     3.6444e-07     4.8523e-29     1.9340e-23     2.6457e-01     2.7832e-03     2.9262e-03     2.8884e-06     1.1531e-04     2.9796e-06     7.8967e-05     2.1704e-12     9.6378e-09     1.1949e-09     4.9611e-09     3.2164e-08     4.5577e-06     1.1011e-06     3.3983e-06     5.1409e-08     7.6993e-28     3.5705e-08     1.2129e-09     1.1869e-08     3.6283e-10     9.5426e-06     1.3122e-06     5.9021e-05     1.7241e-28     1.3063e-28     8.7648e-29     5.5855e-29     3.7136e-13     1.5412e-12     3.4359e-11     1.1545e-09     5.4848e-29     5.3896e-29     5.4832e-29     5.5758e-29     5.6672e-29     1.7907e-11     1.1840e-12     3.9018e-11
1.0     3.8389e-31     4.1810e-13     7.5680e-30     1.1274e-15     4.8305e-03     6.0369e-30     6.8950e-23     5.6854e-20     9.0404e-30     1.1422e-27     7.9957e-30     3.6852e-24     1.0373e-17     7.6621e-04     2.6346e-11     1.5856e-12     7.9591e-10     6.4583e-12     1.3254e-25     1.1046e-10     4.9963e-02     2.4360e-10     6.0015e-14     4.6890e-21     2.8332e-18     1.0839e-11     1.7844e-12     5.3769e-17     1.4759e-13     4.7219e-04     1.9244e-08     1.8451e-05     1.8565e-15     1.9405e-12     1.7251e-09     2.6824e-06     1.7566e-10     1.0758e-07     7.3959e-04     3.5580e-06     6.4349e-06     2.0392e-10     6.3677e-13     7.2930e-07     7.4288e-05     2.2986e-08     7.5582e-08     1.9111e-01     1.8790e-04     2.7886e-04     4.1618e-09     2.5469e-11     9.3206e-18     9.7712e-07     1.4166e-04     7.1265e-08     5.8975e-08     1.3941e-12     7.2779e-08     1.0258e-01     1.7275e-04     1.5118e-03     8.5046e-08     2.7036e-08     1.0753e-14     8.5005e-05     3.1557e-07     2.7944e-07     5.8078e-12     1.5721e-08     1.8991e-02     2.1712e-05     1.0028e-03     4.6841e-09     9.7262e-10     5.2642e-13     7.5933e-05     2.8072e-08     2.0834e-09     6.7083e-12     2.0299e-13     5.7521e-15     9.6097e-11     1.7293e-02     4.7034e-06     3.2058e-05     5.7584e-08     3.9371e-08     9.5825e-11     3.1641e-11     7.2355e-14     2.8625e-16     7.6122e-21     2.4839e-07     6.3757e-09     4.0240e-08     1.0264e-09     6.8998e-11     1.1728e-12     1.4465e-14     9.2297e-18     7.0642e-20     6.5871e-14     1.8749e-05     1.9565e-07     1.3203e-05     2.4761e-07     1.6472e-07     1.8726e-09     5.2978e-10     4.2974e-14     2.5029e-16     5.9788e-21     1.9155e-23     2.7066e-07     6.1134e-08     1.7476e-07     3.5895e-09     9.4317e-09     7.0411e-12     1.1925e-13     4.6296e-18     2.5636e-19     1.0814e-27     3.4897e-14     3.6495e-04     2.4583e-05     2.4042e-04     1.6498e-06     1.6810e-05     4.0408e-09     2.0672e-10     1.9595e-13     1.5409e-12     1.0320e-15     4.4584e-13     6.7432e-05     2.1922e-06     1.9723e-05     4.9614e-08     1.6409e-08     9.3788e-12     5.0206e-18     7.9723e-03     7.0136e-04     2.3053e-02     5.3033e-05     1.3416e-04     2.2085e-08     4.4965e-08     7.0818e-09     3.4444e-07     7.0498e-10     3.0674e-08     7.0480e-20     3.9172e-03     1.5754e-05     7.4953e-06     2.0683e-08     1.4841e-07     2.2548e-07     6.4511e-07     1.0765e-07     5.3973e-29     5.0393e-22     5.3483e-01     1.0956e-02     1.5801e-02     2.9220e-05     5.5932e-05     7.7438e-07     2.7494e-05     1.3623e-07     3.8993e-04     1.5418e-04     1.8286e-05     2.4671e-07     1.4478e-06     3.6790e-07     1.0822e-06     2.6112e-08     6.9455e-25     7.7231e-03     2.7265e-04     2.3943e-03     7.3641e-07     3.0122e-06     4.4440e-07     2.5018e-05     1.8702e-28     1.4445e-28     1.1414e-28     1.6680e-28     2.7244e-07     2.0578e-06     8.7571e-07     4.2210e-08     5.9459e-29     5.9880e-29     6.0970e-29     6.1976e-29     6.2980e-29     2.8126e-05     1.5593e-06     5.2456e-05
1.1     3.3072e-31     8.4536e-13     9.4665e-30     6.3084e-20     9.2288e-03     6.6780e-30     5.8033e-24     8.3993e-23     9.9078e-30     2.2665e-28     8.7919e-30     2.0800e-25     7.3431e-19     4.1292e-04     8.9883e-13     2.7033e-12     3.1042e-11     7.9925e-13     2.6293e-29     1.3463e-11     1.9653e-02     1.5315e-12     4.3918e-16     3.0171e-25     4.8230e-18     5.5968e-14     7.0023e-15     9.6558e-20     2.1582e-16     2.4785e-05     4.5038e-10     1.5700e-05     4.9057e-18     1.1011e-14     9.8340e-11     2.9491e-07     7.8795e-12     1.8862e-08     1.2524e-04     2.2308e-07     6.3574e-07     8.6861e-12     7.2626e-13     5.9303e-08     1.2521e-05     2.3402e-09     2.4954e-08     1.1048e-01     5.4529e-05     6.9213e-05     6.8710e-10     4.4555e-12     1.1274e-20     3.5536e-07     5.1554e-05     1.9217e-08     1.4711e-08     1.8568e-13     7.9761e-08     6.2223e-02     7.0074e-05     6.1119e-04     2.5573e-08     5.6283e-09     2.1713e-17     4.0349e-05     1.0658e-07     9.3198e-08     4.6849e-13     1.8234e-08     1.2275e-02     1.0974e-05     4.6388e-04     2.0422e-09     3.0474e-10     4.1994e-14     3.9439e-05     1.1964e-08     8.5417e-10     1.6539e-12     2.6777e-14     6.2854e-17     1.0535e-10     1.1668e-02     2.4778e-06     1.5588e-05     2.7191e-08     1.3603e-08     3.8427e-11     1.1072e-11     2.4119e-14     7.3117e-17     5.0574e-23     3.8810e-07     3.3355e-09     1.7783e-08     3.8372e-10     2.3820e-11     3.8279e-13     3.6946e-15     1.2441e-19     3.4374e-23     7.6676e-14     2.0291e-05     1.3586e-07     6.6342e-06     1.2157e-07     6.7306e-08     7.5263e-10     1.9099e-10     2.5844e-14     1.2367e-16     5.0643e-22     6.2583e-26     2.7506e-07     3.4085e-08     1.0583e-07     1.5030e-09     4.0760e-09     4.8235e-12     7.5438e-14     2.1086e-18     5.4819e-21     6.1558e-29     3.8184e-14     2.9169e-04     1.8990e-05     1.5623e-04     9.2762e-07     9.0833e-06     2.4546e-09     1.0719e-10     3.1738e-15     3.3267e-17     8.5774e-23     1.9920e-23     5.1858e-05     1.6335e-06     1.2897e-05     2.9861e-08     9.5078e-09     2.6474e-13     3.9935e-18     5.9879e-03     5.3001e-04     1.5093e-02     2.8486e-05     6.7597e-05     1.1368e-08     5.3103e-09     9.7948e-13     8.9417e-14     9.8109e-19     1.4421e-18     2.1511e-20     2.8737e-03     1.6880e-05     4.7635e-06     1.1203e-08     3.0380e-08     9.8754e-11     6.4089e-11     5.9564e-14     5.9366e-29     1.2988e-21     7.7595e-01     1.9291e-02     2.9394e-02     6.1356e-05     2.0658e-05     6.8228e-08     6.9715e-06     2.8799e-07     8.2743e-04     3.8424e-04     3.8440e-05     6.3335e-07     3.3207e-07     5.1212e-08     1.9348e-07     1.0030e-09     7.8077e-25     1.5252e-02     5.5506e-04     4.8482e-03     1.5554e-06     8.7382e-07     1.1719e-07     8.2376e-06     2.0740e-28     1.5822e-28     1.1062e-28     7.1375e-29     5.4352e-07     4.3048e-06     1.5693e-06     7.9966e-08     6.5745e-29     6.5564e-29     6.7062e-29     6.8166e-29     6.9268e-29     5.2499e-05     3.1540e-06     9.9634e-05



# C/O = 50/50, metallicity = 0.00, 12+16 = 0.1
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     3.9200e-31     1.3627e-08     2.8467e-22     6.1474e-15     5.0394e-08     2.2173e-27     1.4622e-24     1.2531e-19     7.2141e-30     7.9985e-30     6.3888e-30     9.6621e-24     1.1393e-18     6.7816e-03     1.1323e-09     1.1656e-07     4.6712e-08     1.7629e-07     8.5941e-24     3.2683e-06     1.8011e-01     1.0293e-09     1.2122e-13     2.2251e-23     1.3471e-11     1.2486e-10     5.6497e-10     5.0381e-19     1.2936e-09     7.1917e-03     1.9778e-08     3.3191e-10     1.3083e-17     3.1540e-08     2.0529e-08     1.0120e-05     2.2377e-12     8.8634e-06     1.9946e-02     8.2999e-07     8.1788e-07     2.0569e-13     2.8063e-07     3.7990e-06     9.9475e-05     1.4468e-10     1.2474e-05     2.4889e-01     5.9351e-05     4.8697e-06     9.4917e-13     7.6589e-17     4.3624e-24     3.3153e-05     1.3079e-04     4.7169e-11     2.8008e-11     1.1573e-17     1.2458e-05     1.5216e-01     7.6485e-05     2.9067e-08     4.5444e-12     8.5991e-14     3.6509e-21     2.9000e-06     2.7619e-10     1.2538e-10     4.7292e-17     8.8929e-08     3.6996e-02     7.9581e-06     1.7373e-09     6.7899e-14     1.6481e-15     7.9030e-21     6.5095e-07     3.5940e-12     6.5264e-14     5.3144e-19     1.8397e-22     1.1151e-26     5.4255e-10     4.5184e-02     9.5511e-07     3.5611e-10     3.6712e-13     3.3933e-15     6.7475e-19     7.8512e-21     4.6246e-25     8.1374e-28     3.9193e-29     8.2181e-11     1.3037e-12     7.9388e-11     2.7544e-17     4.8087e-20     1.8910e-23     1.1238e-26     3.9993e-29     4.0793e-29     2.9888e-17     3.6379e-05     1.6995e-07     2.2682e-11     1.5124e-12     1.1825e-12     2.8969e-16     3.6352e-20     3.1233e-24     1.2926e-27     4.2393e-29     4.3206e-29     5.1922e-10     2.1377e-08     2.7921e-08     4.4845e-17     3.1709e-17     1.6589e-20     3.6430e-24     3.3087e-28     1.2788e-26     4.4819e-29     2.4426e-15     5.6058e-04     1.2132e-05     5.7939e-10     2.4607e-11     6.1521e-12     9.8910e-17     3.2446e-20     4.1310e-24     3.8862e-27     4.5613e-29     4.6398e-29     1.1769e-08     9.0791e-07     1.8936e-07     1.2379e-16     4.0517e-17     3.3521e-22     1.3648e-17     6.0270e-03     1.5947e-05     1.0132e-05     5.7546e-09     2.7156e-12     3.8123e-16     2.8680e-19     4.0139e-24     3.2134e-27     4.8791e-29     4.9591e-29     2.0328e-17     8.0229e-05     8.2045e-07     9.1056e-09     2.8230e-14     9.5257e-15     1.8557e-21     2.9095e-25     8.9501e-29     4.3152e-29     1.3872e-18     9.5077e-02     2.8134e-04     1.3344e-05     2.6455e-07     2.6315e-10     5.4368e-14     4.8333e-17     1.8068e-07     3.8116e-06     9.8248e-08     3.3921e-10     8.5810e-15     2.4907e-15     2.8206e-22     1.1149e-23     3.9594e-28     1.4712e-22     5.1670e-06     5.0798e-09     2.3106e-10     2.0463e-12     1.8517e-15     5.0474e-18     1.6366e-19     1.5215e-28     1.1780e-28     1.7942e-28     4.9675e-29     8.4390e-12     6.9000e-15     1.5192e-15     6.3724e-20     4.8199e-29     4.7720e-29     4.8747e-29     4.9568e-29     5.1141e-29     8.4643e-14     2.6561e-15     5.9281e-17
0.85    3.4073e-31     3.7701e-08     4.9214e-22     4.6049e-15     7.1097e-08     3.3580e-27     1.0034e-24     1.4047e-19     7.6518e-30     8.4978e-30     6.7770e-30     7.5818e-24     3.6213e-19     3.6566e-03     2.7113e-09     2.7675e-07     1.7549e-08     1.3417e-07     2.9624e-24     2.4719e-06     1.3438e-01     3.7313e-10     3.8850e-14     5.3879e-24     3.8511e-11     4.0200e-11     1.9255e-10     1.4486e-19     4.3965e-10     3.6576e-03     1.8390e-08     1.2245e-10     4.4939e-18     4.5710e-08     9.2829e-09     5.2926e-06     8.9603e-13     4.7956e-06     1.2076e-02     8.2131e-07     3.9888e-07     8.6253e-14     4.7541e-07     1.9350e-06     5.5688e-05     7.2264e-11     7.3863e-06     2.3795e-01     3.8145e-05     2.7634e-06     4.6895e-13     4.0830e-17     1.6606e-24     2.1625e-05     9.6367e-05     2.7057e-11     1.8674e-11     7.1579e-18     9.2913e-06     1.5805e-01     5.5894e-05     1.6675e-08     2.8796e-12     5.7864e-14     1.9012e-21     3.2465e-06     1.8804e-10     9.3187e-11     3.4420e-17     1.0769e-07     3.9758e-02     6.8077e-06     1.2560e-09     5.3774e-14     1.3042e-15     5.7667e-21     7.9180e-07     2.7982e-12     5.6416e-14     4.7286e-19     1.5320e-22     7.7503e-27     6.8144e-10     4.9007e-02     9.6619e-07     2.4977e-10     3.0215e-13     2.6939e-15     5.4578e-19     5.6265e-21     2.8253e-25     5.6198e-28     4.1639e-29     8.8018e-11     1.2239e-12     8.3172e-11     2.3120e-17     4.0342e-20     1.3669e-23     1.0501e-26     4.2489e-29     4.3339e-29     3.9326e-17     4.0243e-05     1.7829e-07     1.9069e-11     2.6165e-12     1.6334e-12     3.2553e-16     3.4346e-20     2.7369e-24     9.3881e-28     4.5039e-29     4.5891e-29     9.0670e-10     2.8428e-08     3.4002e-08     4.5110e-17     4.3377e-17     1.9646e-20     4.0560e-24     3.3423e-28     8.5670e-27     4.7609e-29     4.0769e-15     7.3812e-04     1.4683e-05     5.9065e-10     6.1362e-11     1.1091e-11     2.3316e-16     4.8845e-20     6.2327e-24     3.2094e-27     4.8474e-29     4.9289e-29     2.9346e-08     1.6051e-06     4.3409e-07     1.6967e-16     6.3177e-17     7.6300e-22     3.2768e-17     1.0535e-02     3.6496e-05     1.7810e-05     9.1353e-09     4.6552e-12     7.4127e-16     3.0994e-19     1.3477e-23     4.7414e-27     5.1837e-29     5.2687e-29     3.0886e-17     1.2690e-04     1.8261e-06     1.7466e-08     2.0760e-14     6.8288e-15     1.7554e-21     2.8388e-25     1.1543e-28     4.5868e-29     1.9622e-18     1.9887e-01     5.2759e-04     1.5160e-05     3.5206e-07     3.1054e-10     8.1944e-14     5.6036e-17     3.0410e-07     4.9968e-06     1.2938e-07     4.5724e-10     1.3167e-14     3.0579e-15     5.1703e-22     5.7888e-23     3.1683e-27     1.6491e-22     6.2190e-06     6.6847e-09     2.8349e-10     2.4075e-12     2.1543e-15     5.7005e-18     7.0688e-19     1.6071e-28     1.2237e-28     1.4066e-28     5.2613e-29     9.8834e-12     9.2547e-15     1.4475e-15     2.2177e-19     5.0995e-29     5.0734e-29     5.1815e-29     5.2677e-29     5.3543e-29     9.3005e-14     2.6470e-15     2.3136e-16
0.9     3.1036e-31     7.9151e-08     8.2124e-22     3.1776e-15     1.2999e-07     7.7886e-27     7.6432e-25     1.7048e-19     8.1144e-30     9.0054e-30     5.7575e-24     6.6012e-24     4.5508e-19     2.1055e-03     4.6033e-09     4.5914e-07     1.2861e-08     9.6788e-08     4.0541e-24     1.7722e-06     9.6964e-02     2.6477e-10     2.8127e-14     6.4883e-24     8.5182e-11     2.8447e-11     9.1260e-11     7.7407e-20     2.0682e-10     1.9025e-03     2.1240e-08     6.1819e-11     2.5488e-18     6.2126e-08     4.8447e-09     2.8620e-06     4.3211e-13     2.6424e-06     6.9657e-03     1.0324e-06     2.0404e-07     4.2440e-14     7.2922e-07     1.0132e-06     3.0639e-05     3.6773e-11     4.2599e-06     2.0476e-01     2.2926e-05     1.5437e-06     2.3766e-13     2.2275e-17     7.9623e-25     1.3522e-05     6.8997e-05     1.5126e-11     1.2070e-11     4.3919e-18     6.6926e-06     1.4273e-01     3.9108e-05     9.4225e-09     1.7898e-12     3.7651e-14     1.0992e-21     3.0802e-06     1.2373e-10     6.7084e-11     2.4236e-17     1.0430e-07     3.6811e-02     5.5850e-06     8.7672e-10     4.0794e-14     9.7753e-16     4.0659e-21     8.0942e-07     2.1073e-12     4.8608e-14     4.0167e-19     1.2238e-22     5.4836e-27     6.8258e-10     4.6017e-02     9.1881e-07     1.6759e-10     2.3781e-13     2.0479e-15     4.3674e-19     3.9633e-21     1.7900e-25     3.8148e-28     4.4092e-29     9.0014e-11     1.0297e-12     8.2550e-11     1.8610e-17     3.2570e-20     9.8941e-24     9.6242e-27     4.5018e-29     4.5891e-29     4.2375e-17     3.9788e-05     1.7545e-07     1.6319e-11     3.5239e-12     1.5307e-12     3.0764e-16     2.9262e-20     2.1696e-24     6.5303e-28     4.7691e-29     4.8598e-29     1.2212e-09     2.8852e-08     3.6946e-08     4.2239e-17     5.6070e-17     1.9322e-20     3.7180e-24     2.9653e-28     5.5221e-27     5.0428e-29     5.0627e-15     8.2416e-04     1.5865e-05     1.1711e-09     1.2455e-10     1.4108e-11     3.8876e-16     5.6502e-20     6.9626e-24     2.5615e-27     5.1345e-29     5.2191e-29     5.8767e-08     2.2295e-06     7.1206e-07     2.5319e-16     1.2859e-16     1.2410e-21     5.0241e-17     1.4558e-02     5.9628e-05     2.5321e-05     1.3182e-08     7.2098e-12     1.4383e-15     3.6667e-19     2.8521e-23     7.5309e-27     5.4891e-29     5.5790e-29     3.3056e-17     1.7911e-04     3.1928e-06     3.1420e-08     2.1717e-14     6.7185e-15     1.8322e-21     3.6602e-25     1.5177e-28     4.8571e-29     2.5834e-18     3.4470e-01     9.2578e-04     1.8299e-05     4.5917e-07     3.7569e-10     7.7680e-14     1.5050e-16     4.6318e-07     6.3413e-06     1.7393e-07     4.0953e-10     3.6485e-14     1.9068e-14     1.3976e-21     2.6793e-22     1.5749e-26     3.3640e-22     7.4143e-06     5.9651e-09     6.6712e-10     1.6027e-11     8.0606e-13     3.6006e-15     3.2715e-18     1.6806e-28     1.2992e-28     2.6446e-28     5.6353e-29     6.8865e-11     3.6781e-11     1.3261e-12     2.5281e-15     5.3306e-29     5.3838e-29     5.4873e-29     5.5780e-29     6.3704e-29     5.9709e-10     2.4883e-12     3.4379e-12
1.0     2.6258e-31     2.3540e-07     1.0352e-21     1.2835e-15     5.1597e-03     7.9741e-26     2.2340e-25     8.1197e-20     9.0006e-30     1.0015e-29     7.9946e-30     2.9723e-24     1.6884e-20     7.8995e-04     8.3631e-09     8.0366e-07     2.1636e-09     4.1285e-08     3.3672e-26     7.4812e-07     4.6018e-02     3.7752e-11     8.5663e-16     1.4825e-26     2.8159e-10     8.8672e-13     1.0036e-11     1.6022e-21     2.2813e-11     5.0380e-04     2.2357e-08     5.9455e-12     9.1868e-20     7.0072e-08     1.0942e-09     8.0036e-07     6.8718e-14     7.7110e-07     2.0891e-03     1.4581e-06     4.8731e-08     6.8925e-15     1.1083e-06     2.7905e-07     9.1004e-06     8.9528e-12     1.3459e-06     1.3754e-01     6.9433e-06     4.6616e-07     5.6375e-14     6.2175e-18     8.0828e-26     4.6926e-06     3.4971e-05     4.6033e-12     4.8384e-12     1.5520e-18     3.4331e-06     1.0234e-01     1.7763e-05     3.0455e-09     6.7919e-13     1.5305e-14     2.8709e-22     2.5496e-06     5.1326e-11     3.2461e-11     1.1363e-17     8.8278e-08     2.7159e-02     3.3455e-06     4.0320e-10     2.2102e-14     5.0798e-16     1.8899e-21     7.2685e-07     1.0940e-12     3.1131e-14     2.6852e-19     7.1444e-23     2.4607e-27     5.9164e-10     3.4028e-02     6.9582e-07     7.4733e-11     3.4290e-11     1.0589e-15     2.6808e-19     1.6627e-21     4.4203e-26     1.6231e-28     4.8989e-29     9.0171e-08     5.3664e-13     6.8087e-11     1.1417e-17     1.9418e-20     4.0649e-24     7.1036e-27     5.0039e-29     5.0988e-29     1.0264e-13     4.0651e-05     1.4308e-07     8.6279e-12     3.1415e-11     3.7818e-13     1.4197e-16     1.7494e-20     9.3254e-25     2.5017e-28     5.2988e-29     5.3987e-29     1.1394e-08     1.4570e-08     3.2136e-08     3.0679e-17     3.8783e-17     1.5081e-20     2.3853e-24     1.8817e-28     1.8780e-27     5.6000e-29     7.1672e-14     6.9449e-04     1.3746e-05     4.1219e-10     1.0335e-10     6.1354e-12     2.3072e-17     5.4794e-20     6.3310e-24     1.5486e-27     1.2734e-28     5.7987e-29     4.9207e-08     1.8927e-06     9.8435e-08     1.1209e-16     2.3136e-16     1.9028e-21     4.1689e-17     1.2410e-02     8.1179e-06     1.0920e-05     1.5980e-08     4.3415e-12     4.5383e-15     4.6033e-19     5.8234e-23     1.2225e-26     6.1078e-29     6.1986e-29     2.7845e-18     2.0884e-04     3.8890e-06     1.1555e-07     1.0970e-14     1.1735e-13     2.6316e-21     3.2921e-24     2.4479e-28     5.3977e-29     2.3436e-18     6.1536e-01     3.7755e-03     9.1858e-04     5.0286e-05     4.1341e-07     1.1139e-09     1.9964e-11     1.3628e-04     7.6297e-04     1.7655e-04     6.7157e-06     3.8359e-09     2.4188e-09     1.0502e-18     4.8178e-17     1.6880e-25     2.0043e-18     9.0879e-03     1.0308e-04     6.2111e-05     1.9730e-06     2.6166e-07     2.1891e-09     2.7935e-13     1.8634e-28     1.4438e-28     1.8023e-25     3.5468e-26     8.2865e-06     1.2560e-05     7.3217e-07     3.1059e-09     5.9096e-29     5.9846e-29     6.0974e-29     6.1979e-29     2.3209e-25     1.9137e-04     1.3537e-06     4.1098e-06
1.1     2.9934e-31     5.9431e-07     7.8923e-22     4.8819e-17     1.0450e-02     1.3294e-25     1.1786e-26     7.6565e-21     9.8968e-30     1.0995e-29     1.3050e-28     6.7091e-25     3.0320e-21     1.8881e-04     9.8274e-09     9.1662e-07     6.8584e-10     1.2272e-08     9.1837e-27     2.2036e-07     1.7902e-02     4.3625e-11     6.1034e-17     2.5514e-28     4.4911e-10     6.2552e-14     1.7131e-12     5.5084e-23     3.8930e-12     1.0293e-04     1.8479e-08     4.0249e-13     3.2660e-21     5.7589e-08     2.1602e-10     1.7484e-07     6.8883e-15     1.7770e-07     4.7192e-04     1.4050e-06     7.6580e-09     6.2562e-16     1.0538e-06     6.4174e-08     2.1957e-06     1.3696e-12     3.4445e-07     7.8936e-02     1.3378e-06     1.1025e-07     8.2810e-15     1.3267e-18     4.7345e-27     1.1894e-06     1.6847e-05     1.1808e-12     1.5695e-12     3.4910e-19     1.6550e-06     6.1447e-02     7.1707e-06     6.7563e-09     2.1396e-13     7.1271e-15     2.8065e-23     1.9528e-06     1.9706e-11     1.3251e-11     3.7847e-18     6.6076e-08     1.6696e-02     1.7040e-06     3.1250e-09     1.3063e-14     8.0150e-16     5.7839e-22     6.2189e-07     6.6695e-13     1.8471e-14     1.3990e-19     3.2142e-23     5.6145e-28     4.4441e-10     2.0812e-02     4.2416e-07     2.0548e-09     7.1712e-11     5.1418e-16     1.3130e-19     3.1490e-22     2.7007e-27     7.7617e-29     5.3877e-29     1.8404e-07     4.3320e-13     4.6178e-11     5.6384e-18     6.8942e-21     5.2729e-25     2.4501e-27     5.4976e-29     5.6076e-29     1.4264e-13     3.7092e-05     9.4991e-08     1.8158e-11     5.8215e-11     7.2767e-14     5.3841e-17     3.2386e-21     5.0048e-26     9.1196e-29     5.8275e-29     5.9377e-29     2.0548e-08     6.3920e-09     2.3970e-08     1.7542e-17     1.8699e-17     2.6154e-21     1.1991e-25     9.3434e-29     4.6659e-28     6.1581e-29     9.1213e-14     5.0170e-04     1.0193e-05     2.4700e-10     9.2855e-11     2.8275e-12     6.5835e-18     1.5482e-20     5.0704e-25     5.2891e-28     1.6452e-28     6.3773e-29     4.3845e-08     1.4298e-06     6.7252e-09     6.8888e-17     3.0881e-16     1.3687e-21     2.8550e-17     8.8201e-03     5.3677e-07     1.3444e-06     1.3598e-08     5.8482e-12     2.1818e-14     5.2091e-19     4.9996e-23     5.5257e-27     6.7072e-29     6.8171e-29     3.4684e-20     1.6551e-04     6.9178e-06     2.8904e-07     1.3654e-14     1.3467e-13     5.3946e-21     3.9589e-23     2.9930e-28     5.9372e-29     1.5045e-18     8.5130e-01     7.8781e-03     1.6969e-03     8.9116e-05     9.3290e-07     3.5910e-09     1.0112e-10     2.3730e-04     1.2777e-03     4.6889e-04     1.7986e-05     2.0577e-08     4.3928e-09     3.0217e-18     2.9128e-16     1.1814e-24     1.5332e-18     1.9036e-02     2.6599e-04     1.9175e-04     3.2947e-06     5.8684e-07     4.8903e-09     7.6732e-13     2.0509e-28     1.5851e-28     4.1799e-26     7.5707e-27     1.3857e-05     3.0117e-05     1.3920e-06     8.3637e-09     6.4992e-29     6.5710e-29     6.7069e-29     6.8170e-29     1.8757e-25     4.0777e-04     2.8848e-06     1.0854e-05

# C/O = 50/50, metallicity = 0.005, 12+16 = 0.1
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     4.6390e-31     4.1586e-21     2.9057e-29     3.5379e-15     1.3626e-10     4.8072e-30     5.5019e-21     5.3217e-20     7.2432e-30     5.7896e-27     6.4010e-30     3.5961e-23     3.0516e-13     6.7319e-03     4.5018e-09     3.0770e-12     6.3806e-07     1.1779e-09     4.2869e-19     1.3702e-08     1.8657e-01     1.7272e-07     4.1011e-10     7.1778e-15     8.9648e-20     2.7405e-09     8.5438e-11     1.4479e-13     6.3439e-11     6.9344e-03     3.1064e-07     1.6333e-05     2.2873e-10     2.1150e-10     2.1491e-08     2.2066e-05     3.2670e-08     4.1737e-06     1.4451e-02     1.7571e-05     2.7492e-05     1.7098e-08     1.2977e-11     1.0771e-05     5.1414e-04     5.2997e-08     1.4719e-06     2.8515e-01     5.0618e-04     3.5150e-04     1.7765e-09     1.9477e-11     5.0411e-15     1.2641e-05     2.2439e-04     5.1802e-08     4.1973e-08     5.8943e-13     2.9816e-07     1.6035e-01     3.4236e-04     8.3866e-04     1.7590e-08     4.8578e-09     4.8783e-15     6.9211e-05     2.4536e-07     2.0288e-07     2.1631e-13     2.2858e-08     3.2822e-02     2.5134e-05     4.0217e-04     9.8575e-10     9.6595e-11     2.7525e-15     5.3613e-05     8.5468e-09     9.5413e-10     2.0907e-13     3.3911e-15     2.9825e-17     1.1898e-10     3.2215e-02     5.0474e-06     1.2051e-05     1.8479e-08     7.2312e-09     3.1598e-12     2.7334e-13     3.9222e-17     5.6412e-20     2.2143e-24     2.7686e-09     3.6797e-09     1.2050e-08     6.2125e-11     2.0575e-12     3.5852e-15     2.0441e-17     4.9911e-22     2.2263e-24     5.1042e-18     1.9577e-05     2.6874e-07     4.7540e-06     4.5278e-08     1.8237e-08     9.4955e-11     1.0006e-11     1.8300e-17     6.2061e-21     3.1194e-23     1.5524e-24     8.3181e-08     4.1378e-08     5.6106e-08     2.4474e-10     1.0357e-09     1.0342e-13     1.3975e-16     1.3499e-19     1.2231e-19     2.1757e-24     3.7544e-16     2.8903e-04     1.4080e-05     4.9418e-05     2.5629e-07     7.7388e-07     2.6275e-10     2.5143e-11     4.8541e-12     2.8595e-12     1.3128e-13     4.4280e-13     2.2692e-05     8.8860e-07     3.7753e-06     3.5212e-09     1.8175e-09     1.0967e-11     2.4744e-18     3.7295e-03     2.4050e-04     4.7580e-03     6.9168e-06     2.0940e-05     1.7877e-07     1.0108e-06     8.3169e-07     1.2864e-06     1.1331e-07     7.6008e-08     1.0746e-19     9.5437e-04     2.5524e-06     1.3953e-06     6.1511e-08     1.4625e-06     7.7565e-07     3.7465e-07     1.6004e-07     4.3141e-29     4.3104e-24     6.0025e-02     4.8590e-04     4.0330e-04     3.2143e-06     6.6857e-05     2.5609e-06     1.8270e-05     1.4037e-13     6.6730e-10     2.2747e-09     1.0204e-07     3.9513e-07     2.7686e-06     1.8098e-07     1.7156e-07     8.6990e-10     7.1685e-28     9.0744e-11     4.4154e-11     4.1930e-08     5.1492e-08     2.0431e-05     1.5402e-06     1.6981e-05     1.5629e-28     1.1802e-28     7.7912e-29     4.9660e-29     5.8228e-16     1.2584e-12     3.4675e-10     6.4296e-09     4.9628e-29     4.7710e-29     4.8736e-29     4.9563e-29     5.0376e-29     1.7184e-17     6.0499e-15     1.4428e-10
0.85    4.6718e-31     5.7353e-20     3.3156e-29     3.2649e-15     8.6556e-11     5.1052e-30     6.7093e-20     6.8920e-20     7.6981e-30     1.2530e-25     6.7841e-30     1.4069e-22     4.8743e-13     3.6777e-03     1.4937e-08     7.3144e-13     1.5593e-07     3.7875e-10     7.9404e-20     5.8803e-09     1.4076e-01     8.9488e-08     5.1538e-11     2.1243e-15     9.7060e-21     1.8050e-10     1.3075e-11     1.1917e-14     2.1820e-11     3.5514e-03     3.4810e-08     1.4965e-05     1.3412e-09     7.6631e-11     1.1353e-08     1.0388e-05     1.0661e-08     2.1992e-06     8.4682e-03     6.5284e-06     1.0334e-05     3.7659e-10     5.3453e-12     5.6109e-06     2.9815e-04     1.2901e-08     7.5246e-07     2.6987e-01     3.5311e-04     2.2548e-04     7.1468e-10     2.5899e-12     5.9831e-18     6.9781e-06     1.6056e-04     3.5792e-08     2.7633e-08     5.5232e-14     2.5748e-07     1.6489e-01     2.6211e-04     7.0825e-04     1.3342e-08     3.1334e-09     1.6771e-15     6.0125e-05     1.8318e-07     1.4622e-07     1.5077e-13     3.4766e-08     3.5815e-02     2.2368e-05     3.7310e-04     8.6507e-10     7.0269e-11     2.2825e-15     5.1368e-05     7.4934e-09     7.5575e-10     1.5828e-13     2.6058e-15     2.8341e-17     2.0392e-10     3.6981e-02     4.8124e-06     1.1325e-05     1.5751e-08     5.3941e-09     2.3185e-12     1.7873e-13     2.7515e-17     3.7088e-20     3.0673e-24     2.6444e-09     3.2898e-09     9.9428e-09     4.4835e-11     1.5666e-12     2.4777e-15     1.3968e-17     8.7416e-22     4.1221e-24     1.0398e-17     2.4135e-05     2.6865e-07     4.5649e-06     4.1943e-08     1.5543e-08     7.3962e-11     7.6412e-12     2.1001e-17     8.2387e-21     8.4645e-24     1.3056e-24     9.8246e-08     5.6927e-08     6.6111e-08     2.0320e-10     8.6873e-10     9.9365e-14     1.3080e-16     6.2639e-20     7.4742e-20     1.1123e-26     1.1238e-15     4.8838e-04     1.8846e-05     5.4821e-05     2.7037e-07     7.3148e-07     2.3890e-10     1.5639e-11     1.1798e-12     9.3302e-13     7.9018e-15     2.4131e-13     3.2491e-05     1.7631e-06     5.7402e-06     3.3574e-09     1.5985e-09     5.1509e-12     1.0916e-17     8.2493e-03     4.0208e-04     5.8580e-03     6.6871e-06     1.8491e-05     7.3196e-08     2.5512e-07     1.6076e-07     3.9325e-07     1.1424e-08     2.2259e-08     2.9861e-19     1.6014e-03     4.8600e-06     1.2285e-06     2.6435e-08     6.0818e-07     3.5845e-07     1.9806e-07     8.1227e-08     4.5826e-29     2.3834e-23     1.6482e-01     9.4806e-04     5.2810e-04     1.7171e-06     4.8895e-05     1.4048e-06     1.3377e-05     4.4838e-13     1.2931e-09     1.1166e-09     5.1025e-08     1.9784e-07     1.7646e-06     1.3247e-07     1.2886e-07     1.0030e-09     7.2292e-28     2.7385e-10     2.6525e-11     1.9424e-08     2.3386e-08     1.3555e-05     1.1405e-06     1.4970e-05     1.6438e-28     1.2374e-28     8.2765e-29     5.2764e-29     3.4824e-16     7.4285e-13     3.3028e-10     6.0607e-09     5.2198e-29     5.0953e-29     5.1786e-29     5.2663e-29     5.3526e-29     9.7746e-18     3.3239e-15     1.1390e-10
0.9     4.2982e-31     3.1093e-17     6.0019e-29     2.6632e-15     3.2204e-08     5.4046e-30     4.5071e-20     1.0536e-19     8.1546e-30     1.0584e-25     6.2923e-24     5.6381e-23     5.2344e-13     2.1037e-03     5.9451e-09     5.1386e-13     2.3369e-07     3.1743e-10     3.1544e-19     3.0629e-09     1.0261e-01     7.0415e-08     1.3978e-10     4.3831e-15     3.7504e-20     2.7597e-10     2.1754e-11     1.0940e-13     9.0218e-12     1.8642e-03     9.6569e-08     6.7076e-06     4.6318e-10     3.5773e-11     6.5586e-09     6.2550e-06     2.3515e-08     1.1624e-06     4.7117e-03     4.4187e-06     6.4095e-06     5.9270e-09     2.5152e-12     2.9602e-06     1.6531e-04     1.1296e-08     3.8086e-07     2.3263e-01     2.3527e-04     1.3811e-04     4.5245e-10     2.3330e-12     4.8835e-16     3.9161e-06     1.1078e-04     2.3896e-08     1.7070e-08     5.3502e-14     2.1977e-07     1.4909e-01     1.9036e-04     5.5744e-04     9.6272e-09     1.9093e-09     1.1471e-15     4.9619e-05     1.2927e-07     9.9122e-08     1.1792e-13     3.7295e-08     3.3565e-02     1.8749e-05     3.2245e-04     7.1810e-10     4.8294e-11     2.1566e-15     4.5687e-05     6.2519e-09     5.6704e-10     1.1564e-13     2.0278e-15     3.0998e-17     2.3124e-10     3.5829e-02     4.2817e-06     9.9605e-06     1.2698e-08     3.7536e-09     1.6073e-12     1.0960e-13     1.8976e-17     2.5339e-20     4.5122e-24     2.4174e-09     2.8012e-09     7.8072e-09     3.0456e-11     1.1129e-12     1.6040e-15     8.9979e-18     1.2009e-21     6.0092e-24     1.3182e-17     2.5364e-05     2.5097e-07     4.1024e-06     3.6385e-08     1.2356e-08     5.3876e-11     5.3936e-12     2.2848e-17     1.0519e-20     6.4888e-24     1.0339e-24     1.0313e-07     5.9641e-08     6.9700e-08     1.5906e-10     6.7423e-10     8.9211e-14     1.1648e-16     4.4147e-20     4.4356e-20     2.4593e-27     1.6824e-15     6.0231e-04     2.1409e-05     5.5042e-05     2.6304e-07     6.4151e-07     2.0489e-10     1.1904e-11     8.8990e-13     6.3583e-13     8.3475e-15     1.2931e-13     3.8938e-05     2.4878e-06     7.4760e-06     3.0016e-09     1.3388e-09     3.2031e-12     1.9746e-17     1.2300e-02     5.4954e-04     6.6995e-03     5.9167e-06     1.4825e-05     3.9749e-08     1.7437e-07     1.2185e-07     2.3263e-07     7.6197e-09     1.1665e-08     3.1863e-19     2.3114e-03     7.6341e-06     1.0712e-06     1.2761e-08     2.6931e-07     1.7289e-07     1.1212e-07     4.5776e-08     4.8521e-29     4.0783e-23     3.1051e-01     1.6273e-03     7.0107e-04     9.7368e-07     3.4255e-05     7.2982e-07     9.0596e-06     3.5519e-12     4.6088e-09     1.4333e-09     2.4620e-08     9.2182e-08     1.0263e-06     8.5408e-08     8.5878e-08     9.3113e-10     7.9751e-28     4.6757e-08     9.1137e-10     1.1453e-08     9.9200e-09     8.0465e-06     7.4213e-07     1.1870e-05     1.7160e-28     1.3107e-28     8.7694e-29     6.4672e-29     3.5040e-13     2.7529e-12     2.7006e-10     4.8112e-09     5.4415e-29     5.3951e-29     5.4855e-29     5.5770e-29     5.6678e-29     3.5507e-11     1.0319e-12     9.0350e-11
1.0     4.0374e-31     5.7358e-12     5.0047e-28     1.4420e-15     5.1363e-03     3.6625e-29     7.0975e-24     8.0341e-20     9.0418e-30     4.5330e-29     7.9957e-30     4.2407e-24     9.5010e-19     7.8900e-04     5.4578e-12     1.7492e-11     3.5893e-10     4.5716e-11     5.9816e-27     8.2063e-10     4.9619e-02     4.7021e-11     3.1918e-15     9.3391e-24     5.6443e-17     2.4980e-12     5.4873e-13     3.0115e-19     9.3023e-13     4.9911e-04     3.2919e-09     4.6126e-06     1.4894e-17     5.4676e-12     1.9515e-09     1.4640e-06     6.2042e-12     3.3594e-07     1.2752e-03     7.9487e-07     1.4331e-06     3.2797e-12     8.1937e-12     8.1017e-07     4.5978e-05     1.7518e-09     1.0383e-07     1.5526e-01     8.9479e-05     4.5901e-05     1.0702e-10     3.1915e-13     2.2678e-21     1.4124e-06     4.9450e-05     9.0907e-09     5.5662e-09     7.2720e-15     2.1085e-07     1.0651e-01     9.0206e-05     2.8694e-04     4.2951e-09     5.4956e-10     2.8965e-18     3.0989e-05     5.6969e-08     4.0012e-08     2.9843e-14     4.3701e-08     2.5099e-02     1.1697e-05     2.0262e-04     4.3627e-10     2.0168e-11     1.6220e-16     3.2512e-05     3.9208e-09     2.8584e-10     5.0546e-14     5.9093e-16     5.7911e-20     2.7397e-10     2.7408e-02     2.9729e-06     6.6938e-06     7.4689e-09     1.6320e-09     7.1094e-13     3.8440e-14     8.6066e-18     7.0824e-21     5.5974e-26     1.9617e-07     1.8629e-09     4.4797e-09     1.2922e-11     4.8299e-13     5.8279e-16     3.0913e-18     9.2935e-23     5.5063e-26     9.8685e-14     2.9883e-05     1.9997e-07     2.8542e-06     2.3684e-08     6.7713e-09     2.5204e-11     2.2187e-12     2.3916e-17     1.3844e-20     4.0634e-25     1.5279e-28     1.3702e-07     3.9398e-08     5.6759e-08     8.7379e-11     3.4348e-10     6.3972e-14     8.5141e-17     1.1668e-21     8.5464e-21     6.3944e-29     6.0104e-14     5.4046e-04     1.8504e-05     4.1902e-05     1.9746e-07     4.3665e-07     1.3047e-10     4.9266e-12     3.9994e-16     1.1718e-15     5.7944e-18     2.3809e-14     3.3573e-05     2.1116e-06     6.5432e-06     2.1243e-09     8.0525e-10     7.3834e-14     1.7789e-17     1.0756e-02     4.8295e-04     5.1511e-03     4.0309e-06     9.0005e-06     2.6978e-09     8.0842e-09     2.8891e-10     9.8570e-10     3.2191e-13     9.1621e-12     8.5248e-20     2.0011e-03     9.0494e-06     9.7078e-07     3.9832e-09     4.2067e-08     1.1925e-08     9.8983e-09     4.4780e-10     5.3977e-29     6.0242e-22     5.8826e-01     7.4267e-03     2.3191e-03     1.1267e-05     1.5032e-05     1.9204e-07     3.4195e-06     3.5347e-07     1.5704e-04     1.7656e-04     1.4010e-05     8.0305e-08     3.2670e-07     3.1626e-08     3.2503e-08     5.8038e-10     6.5433e-24     8.8696e-03     2.1025e-04     6.3349e-04     1.4265e-07     2.4647e-06     2.6259e-07     5.9744e-06     1.8713e-28     1.4424e-28     3.1925e-28     1.6786e-28     3.1556e-07     3.8346e-06     6.7045e-07     1.4568e-08     5.9477e-29     5.9797e-29     6.0975e-29     6.1979e-29     6.2981e-29     5.6680e-05     1.2109e-06     1.5642e-05
1.1     2.9520e-31     1.4099e-11     1.4696e-27     7.0582e-17     1.0253e-02     8.9568e-29     7.3846e-25     9.2206e-22     9.9217e-30     1.8569e-29     8.7884e-30     2.5312e-25     2.5115e-19     6.7574e-04     1.4850e-12     3.7705e-11     6.7041e-11     1.6090e-11     1.1977e-28     2.8719e-10     1.9511e-02     3.6595e-12     2.5451e-16     1.2903e-25     1.3681e-16     1.9499e-13     3.8628e-14     2.4680e-20     4.7117e-14     9.9598e-05     6.0628e-10     6.1000e-06     1.3375e-18     4.7563e-13     4.5837e-10     2.8832e-07     8.5011e-13     6.9354e-08     2.3560e-04     1.3599e-07     2.7631e-07     4.5339e-13     1.5053e-11     1.5990e-07     8.5539e-06     2.9461e-10     2.5363e-08     8.7852e-02     2.5561e-05     1.1155e-05     2.0291e-11     5.8875e-14     6.8145e-23     5.4856e-07     1.7924e-05     2.5781e-09     1.2442e-09     1.6052e-15     2.0370e-07     6.3899e-02     3.2441e-05     1.0848e-04     1.2393e-09     1.1356e-10     1.4711e-19     1.4844e-05     1.9001e-08     1.2030e-08     8.7700e-15     4.2708e-08     1.5829e-02     5.5518e-06     9.1951e-05     1.8294e-10     5.9957e-12     4.0280e-17     1.7500e-05     1.7556e-09     1.1017e-10     1.2882e-14     1.8131e-16     1.3736e-20     2.6136e-10     1.7743e-02     1.5527e-06     3.3585e-06     3.3336e-09     5.6449e-10     1.8523e-13     7.1378e-15     1.1877e-18     8.1857e-22     3.2607e-28     3.5274e-07     8.5877e-10     1.9446e-09     3.3900e-12     1.5363e-13     1.2370e-16     6.4842e-19     3.6227e-24     3.6891e-28     1.3144e-13     3.0663e-05     1.3320e-07     1.4676e-06     1.1768e-08     2.8536e-09     8.0414e-12     6.6123e-13     1.5808e-17     7.9034e-21     5.0551e-26     6.0792e-29     1.5087e-07     2.1625e-08     3.9675e-08     3.6421e-11     1.3158e-10     3.2280e-14     4.5709e-17     1.1354e-21     1.8144e-22     8.0672e-29     7.5388e-14     4.1736e-04     1.3842e-05     2.6581e-05     1.1833e-07     2.2148e-07     6.2404e-11     1.7956e-12     2.0492e-17     5.9149e-17     1.0752e-19     3.6420e-16     2.4639e-05     1.5796e-06     4.8497e-06     1.1440e-09     3.7187e-10     8.1084e-15     1.3543e-17     7.8824e-03     3.6042e-04     3.2493e-03     2.0885e-06     4.4087e-06     8.4527e-10     3.1793e-10     6.8510e-14     4.3406e-16     9.4765e-21     2.4359e-23     2.0024e-20     1.4186e-03     1.1909e-05     9.4511e-07     1.2563e-09     3.7914e-09     6.6192e-12     2.6029e-13     3.0205e-16     5.9341e-29     7.8940e-22     8.2994e-01     1.3601e-02     4.8003e-03     2.6408e-05     5.7297e-06     2.8052e-08     9.2318e-07     7.3767e-07     3.6298e-04     4.5847e-04     3.1052e-05     1.8890e-07     7.5521e-08     5.3081e-09     6.7331e-09     3.0075e-11     6.8064e-24     1.8325e-02     4.5124e-04     1.4655e-03     3.2143e-07     6.1644e-07     6.3743e-08     1.8959e-06     2.0526e-28     1.5870e-28     1.5924e-28     8.3417e-29     6.7330e-07     8.4203e-06     1.3069e-06     2.8223e-08     6.5066e-29     6.5732e-29     6.7053e-29     6.8160e-29     6.9264e-29     1.1106e-04     2.6559e-06     3.4608e-05

# C/O = 50/50, metallicity = 0.01, 12+16 = 0.1
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     4.7377e-31     1.9003e-21     4.6904e-30     2.5558e-15     7.8668e-11     4.8077e-30     4.4869e-21     3.2281e-20     7.2672e-30     7.4987e-27     6.3824e-30     2.2275e-23     2.4826e-13     6.9313e-03     3.9279e-09     1.3529e-12     4.7104e-07     7.2388e-10     3.0251e-19     5.0775e-09     1.8905e-01     1.5960e-07     4.2625e-10     8.2261e-15     8.8134e-20     2.0831e-09     9.3895e-11     2.8727e-13     2.1112e-11     6.6375e-03     4.8624e-07     5.5333e-05     4.3837e-10     1.0489e-10     2.2859e-08     2.7722e-05     6.6740e-08     2.4485e-06     1.1123e-02     3.2624e-05     5.3413e-05     5.6859e-08     6.0620e-12     1.1837e-05     6.8444e-04     1.6069e-07     5.6081e-07     2.9050e-01     7.0255e-04     8.7408e-04     8.0095e-09     1.1415e-10     3.1114e-14     1.0795e-05     3.9433e-04     1.4367e-07     1.2835e-07     3.9396e-12     1.2846e-07     1.6336e-01     4.6352e-04     1.8770e-03     7.2167e-08     2.5362e-08     2.2060e-14     1.2512e-04     5.9540e-07     5.1383e-07     1.7631e-12     1.1531e-08     3.1679e-02     3.3798e-05     9.2269e-04     3.2555e-09     5.3568e-10     4.2042e-14     9.2095e-05     2.5947e-08     2.4860e-09     1.4562e-12     3.2291e-14     5.8102e-16     5.6588e-11     2.8991e-02     7.1107e-06     3.0156e-05     5.8902e-08     3.6658e-08     3.0469e-11     5.4093e-12     2.0909e-15     3.5440e-18     9.5410e-23     4.3639e-09     9.3414e-09     4.1345e-08     5.1125e-10     2.1585e-11     8.1207e-14     6.7264e-16     5.5353e-20     3.0241e-22     2.2552e-18     1.6258e-05     3.3663e-07     1.1993e-05     1.7500e-07     1.1589e-07     1.0938e-09     1.7850e-10     1.4809e-15     1.8732e-18     1.8178e-22     1.7023e-23     1.1705e-07     5.4443e-08     1.2558e-07     2.3383e-09     7.4770e-09     1.6647e-12     8.0835e-15     4.4383e-19     8.4443e-19     3.0162e-25     1.5698e-16     2.1911e-04     1.5511e-05     1.0873e-04     7.7511e-07     3.5707e-06     1.3064e-09     1.3174e-10     1.0212e-11     1.1502e-11     6.0319e-13     2.8576e-12     3.2395e-05     9.0437e-07     6.4169e-06     1.3459e-08     5.4483e-09     2.9350e-11     1.0913e-18     2.9743e-03     2.8537e-04     9.9766e-03     2.0280e-05     5.8594e-05     1.2477e-07     1.0137e-06     1.1081e-06     3.7977e-06     3.7378e-07     4.7264e-07     1.0217e-19     1.3024e-03     3.8765e-06     3.2234e-06     5.2485e-08     1.7639e-06     2.2034e-06     1.8529e-06     7.4915e-07     4.3124e-29     2.6731e-24     4.8458e-02     5.9474e-04     8.0094e-04     2.3835e-06     1.1029e-04     6.3452e-06     5.8186e-05     1.1429e-13     8.7333e-10     5.5930e-10     5.2017e-08     3.0918e-07     7.5987e-06     1.0918e-06     1.4028e-06     1.2166e-08     7.1404e-28     7.8549e-11     9.0372e-12     6.5693e-09     9.6569e-09     2.8021e-05     3.0606e-06     5.6114e-05     1.5562e-28     1.1823e-28     7.7876e-29     4.9793e-29     5.0801e-17     1.3240e-13     2.1075e-10     6.1645e-09     4.9447e-29     4.7675e-29     4.8716e-29     4.9553e-29     5.0373e-29     6.8938e-19     2.0340e-16     2.1453e-11
0.85    4.4698e-31     6.4141e-21     2.3369e-29     2.5460e-15     8.4741e-11     5.1023e-30     2.8913e-19     5.0373e-20     7.7060e-30     7.9596e-25     6.7982e-30     1.7981e-22     2.7901e-12     3.6329e-03     3.4528e-08     6.2601e-13     6.9569e-07     6.0806e-10     4.6889e-19     2.5249e-09     1.4306e-01     2.5515e-07     4.5487e-10     2.1007e-14     3.9723e-20     7.4820e-10     7.1514e-11     5.8441e-13     8.5468e-12     3.5227e-03     3.8081e-07     2.3488e-05     7.2582e-09     4.6670e-11     1.2872e-08     1.7061e-05     1.4657e-07     1.3176e-06     6.3927e-03     1.8230e-05     2.6999e-05     3.8570e-08     2.7527e-12     6.2384e-06     3.9472e-04     7.3645e-08     2.9835e-07     2.7483e-01     4.8093e-04     5.6049e-04     4.6688e-09     4.3361e-11     7.0470e-15     5.9472e-06     2.7818e-04     9.9086e-08     8.4581e-08     1.5186e-12     1.2649e-07     1.6668e-01     3.5181e-04     1.5825e-03     5.4142e-08     1.6938e-08     2.3159e-14     1.0500e-04     4.3616e-07     3.6985e-07     1.7875e-12     1.9010e-08     3.4598e-02     2.9988e-05     8.4500e-04     2.7912e-09     3.9110e-10     4.8150e-14     8.6011e-05     2.1502e-08     1.9378e-09     1.1898e-12     3.0084e-14     8.6141e-16     1.0953e-10     3.3912e-02     6.6396e-06     2.7889e-05     4.9718e-08     2.7419e-08     2.3894e-11     3.9171e-12     1.7762e-15     2.8997e-18     1.8403e-22     4.1822e-09     8.1161e-09     3.3691e-08     3.8557e-10     1.6281e-11     6.2190e-14     5.0715e-16     9.5055e-20     5.5811e-22     5.5066e-18     2.0958e-05     3.3158e-07     1.1247e-05     1.5691e-07     9.5490e-08     8.6936e-10     1.3695e-10     1.8381e-15     2.5591e-18     1.4465e-22     2.4140e-23     1.4433e-07     7.0041e-08     1.3339e-07     1.8982e-09     6.1504e-09     1.7769e-12     8.5922e-15     3.8520e-19     5.1956e-19     9.9142e-26     5.8988e-16     4.1761e-04     2.2497e-05     1.2049e-04     7.6231e-07     3.3454e-06     1.2175e-09     1.0974e-10     5.4509e-12     7.0003e-12     1.7035e-13     1.5358e-12     4.8083e-05     1.7874e-06     8.9944e-06     1.2869e-08     5.0245e-09     1.8396e-11     6.0399e-18     7.3492e-03     5.0694e-04     1.2381e-02     1.8918e-05     5.0690e-05     1.5419e-07     6.2355e-07     5.4706e-07     1.9018e-06     1.1549e-07     2.1759e-07     1.9553e-19     2.3139e-03     6.6845e-06     3.0178e-06     2.6375e-08     7.4159e-07     1.0064e-06     1.0122e-06     4.1848e-07     4.5828e-29     1.0317e-23     1.5247e-01     1.2481e-03     1.0825e-03     1.6321e-06     8.3729e-05     3.2816e-06     4.0258e-05     4.1983e-13     1.8718e-09     3.5678e-10     2.4578e-08     1.4365e-07     4.6487e-06     7.3568e-07     9.7688e-07     1.2000e-08     7.2487e-28     2.8264e-10     1.6347e-11     3.0352e-09     4.2085e-09     1.7610e-05     2.0700e-06     4.5795e-05     1.6423e-28     1.2412e-28     8.2737e-29     5.2854e-29     2.7940e-17     7.0963e-14     1.8141e-10     4.9977e-09     5.1991e-29     5.1121e-29     5.1777e-29     5.2655e-29     5.3519e-29     1.6672e-18     9.8819e-17     1.5527e-11
0.9     4.6465e-31     2.2610e-18     8.8961e-29     2.2039e-15     1.9373e-08     5.4364e-30     3.2953e-19     8.9684e-20     8.1918e-30     1.2036e-24     6.3861e-24     1.3363e-22     1.8052e-12     2.0627e-03     2.0765e-08     5.8556e-13     3.0707e-07     2.6471e-10     1.6686e-19     1.3382e-09     1.0452e-01     1.1132e-07     1.8281e-10     8.3756e-15     7.7441e-20     5.0259e-10     3.7135e-11     2.7275e-13     3.4217e-12     1.8574e-03     2.1004e-07     8.7558e-06     3.8123e-09     2.2545e-11     7.2825e-09     9.6855e-06     7.2181e-08     7.0756e-07     3.4576e-03     1.1431e-05     1.7853e-05     2.4036e-08     1.3061e-12     3.2257e-06     2.1545e-04     5.7500e-08     1.5833e-07     2.3708e-01     3.1163e-04     3.3689e-04     3.4136e-09     5.7323e-11     9.0214e-15     3.3020e-06     1.8804e-04     6.4145e-08     5.1666e-08     2.1443e-12     1.1362e-07     1.5002e-01     2.5406e-04     1.2425e-03     3.8453e-08     1.0298e-08     1.7346e-14     8.5465e-05     2.9992e-07     2.4884e-07     1.3652e-12     2.0832e-08     3.2350e-02     2.5461e-05     7.3046e-04     2.2815e-09     2.6784e-10     3.9320e-14     7.7160e-05     1.7174e-08     1.4284e-09     8.9392e-13     2.2018e-14     6.7073e-16     1.2786e-10     3.2944e-02     5.9415e-06     2.4521e-05     3.9789e-08     1.8847e-08     1.7566e-11     2.6503e-12     1.4450e-15     2.3857e-18     2.0221e-22     3.8342e-09     6.7387e-09     2.5844e-08     2.7050e-10     1.1320e-11     4.4815e-14     3.5890e-16     1.2592e-19     7.7307e-22     7.2556e-18     2.2265e-05     3.1196e-07     1.0050e-05     1.3338e-07     7.2398e-08     6.3115e-10     9.4583e-11     2.0875e-15     3.1705e-18     2.2332e-22     2.2507e-23     1.5361e-07     7.2142e-08     1.2985e-07     1.4124e-09     4.6071e-09     1.7517e-12     8.4363e-15     3.3417e-19     2.9730e-19     2.0941e-24     9.2216e-16     5.3243e-04     2.6240e-05     1.2142e-04     7.1665e-07     2.9489e-06     1.0539e-09     8.3926e-11     4.2636e-12     5.4383e-12     1.9213e-13     7.9753e-13     5.8445e-05     2.5136e-06     1.1222e-05     1.1580e-08     4.3657e-09     1.1389e-11     1.1350e-17     1.1289e-02     7.0599e-04     1.4248e-02     1.7325e-05     4.2701e-05     7.6096e-08     3.4024e-07     3.5041e-07     1.2033e-06     1.0026e-07     1.3647e-07     3.1746e-19     3.4278e-03     9.9336e-06     2.8093e-06     1.5463e-08     3.3075e-07     4.5909e-07     5.3933e-07     2.2530e-07     4.8555e-29     2.8166e-23     2.9762e-01     2.2010e-03     1.4798e-03     1.2471e-06     6.0904e-05     1.6191e-06     2.6103e-05     2.2735e-12     6.3619e-09     8.4115e-10     1.1472e-08     6.2531e-08     2.6280e-06     4.4605e-07     6.1411e-07     9.9478e-09     7.6349e-28     2.7571e-08     6.5585e-10     5.1597e-09     1.7505e-09     1.0212e-05     1.2674e-06     3.3223e-05     1.7097e-28     1.3045e-28     8.7687e-29     5.5838e-29     1.7523e-13     7.9489e-13     1.3852e-10     3.5457e-09     5.4330e-29     5.3987e-29     5.4859e-29     5.5772e-29     5.6679e-29     1.0040e-11     4.7381e-13     1.9153e-11
1.0     3.3540e-31     1.3959e-12     4.2588e-29     1.2619e-15     4.9960e-03     7.3876e-30     1.7400e-23     6.6900e-20     9.0331e-30     1.4656e-28     7.9957e-30     3.9001e-24     2.2172e-18     7.8673e-04     1.0938e-11     5.2119e-12     4.8345e-10     1.9201e-11     1.9804e-26     3.4294e-10     5.0650e-02     1.0002e-10     1.0529e-14     1.7873e-22     1.1219e-17     5.1137e-12     6.6396e-13     3.8108e-18     3.9965e-13     4.9177e-04     7.4520e-09     9.2252e-06     1.5776e-16     3.3234e-12     2.0670e-09     2.0102e-06     3.0884e-11     2.1360e-07     8.9361e-04     1.6196e-06     3.1951e-06     2.4663e-11     2.0921e-12     8.5650e-07     5.7247e-05     6.1972e-09     4.8562e-08     1.5989e-01     1.1386e-04     1.0659e-04     6.2032e-10     2.0853e-12     1.1860e-19     1.1885e-06     7.9736e-05     2.2145e-08     1.6407e-08     8.8453e-14     1.2712e-07     1.0744e-01     1.1946e-04     6.3590e-04     1.7305e-08     3.0244e-09     1.9205e-16     5.1827e-05     1.2610e-07     9.9335e-08     3.2268e-13     2.9304e-08     2.4317e-02     1.6096e-05     4.5625e-04     1.3673e-09     1.1404e-10     9.0696e-15     5.4024e-05     1.0163e-08     7.1194e-10     4.1887e-13     5.6881e-15     8.2916e-18     1.7965e-10     2.5418e-02     4.1218e-06     1.6275e-05     2.3115e-08     7.9858e-09     8.8445e-12     1.1678e-12     9.1038e-16     1.5177e-18     4.1366e-23     2.4087e-07     4.3084e-09     1.4189e-08     1.2349e-10     4.8980e-12     2.2492e-14     1.7726e-16     8.0738e-20     2.6931e-22     8.7495e-14     2.6898e-05     2.4986e-07     6.8982e-06     8.3875e-08     3.6110e-08     2.9635e-10     3.8629e-11     2.1825e-15     3.8504e-18     8.8200e-23     1.2118e-25     2.0280e-07     4.9105e-08     9.7232e-08     7.0062e-10     2.2124e-09     1.4377e-12     6.9974e-15     1.3565e-19     5.0819e-20     8.2255e-29     5.0274e-14     4.8511e-04     2.2911e-05     9.3757e-05     5.1918e-07     2.0176e-06     6.9653e-10     4.1901e-11     1.3912e-14     4.4951e-14     3.9911e-17     1.2836e-13     5.1183e-05     2.1279e-06     9.5756e-06     8.3584e-09     2.8715e-09     1.2096e-12     1.0324e-17     9.9089e-03     6.1870e-04     1.1114e-02     1.2027e-05     2.7897e-05     6.1468e-09     1.7758e-08     2.1243e-09     3.2805e-08     2.6870e-11     1.3236e-09     8.0443e-20     3.0006e-03     1.1239e-05     2.3053e-06     7.1598e-09     6.9527e-08     7.4075e-08     1.1740e-07     1.2775e-08     5.3970e-29     6.0977e-22     5.7186e-01     8.7850e-03     6.7084e-03     1.8879e-05     2.7883e-05     4.0912e-07     9.2741e-06     1.8934e-07     2.6083e-04     1.6649e-04     1.5526e-05     1.3354e-07     7.9409e-07     1.4948e-07     2.0940e-07     5.5693e-09     1.6389e-24     8.3495e-03     2.3237e-04     1.2315e-03     2.7532e-07     2.9658e-06     4.1200e-07     1.4647e-05     1.8768e-28     1.4455e-28     1.5396e-28     1.5804e-28     2.6238e-07     2.5759e-06     7.4177e-07     2.3909e-08     5.9660e-29     5.9878e-29     6.0966e-29     6.1975e-29     6.2979e-29     3.7228e-05     1.3327e-06     2.8386e-05
1.1     3.4052e-31     3.1063e-12     9.2059e-29     6.8926e-17     9.9078e-03     1.0009e-29     1.5535e-24     8.6729e-22     9.9042e-30     4.1115e-29     8.7963e-30     3.6454e-25     5.3212e-19     1.8977e-04     2.3339e-12     1.0122e-11     7.1209e-11     6.9164e-12     2.2160e-28     1.2300e-10     2.0149e-02     6.6016e-12     7.4476e-16     1.6761e-24     2.2165e-17     3.4993e-13     6.7381e-14     2.8234e-19     1.6839e-14     1.0143e-04     1.3061e-09     2.3000e-06     1.2769e-17     2.3845e-13     4.7655e-10     4.6753e-07     4.8328e-12     5.5836e-08     1.8011e-04     3.1627e-07     7.2048e-07     3.9184e-12     3.0104e-12     1.8516e-07     1.2504e-05     1.3519e-09     1.4625e-08     9.1145e-02     3.4144e-05     2.8195e-05     1.5390e-10     5.2275e-13     2.4357e-21     4.7548e-07     2.9449e-05     6.7447e-09     4.5273e-09     2.8308e-14     1.3305e-07     6.4401e-02     4.6134e-05     2.4294e-04     6.4841e-09     8.2065e-10     4.4853e-18     2.5426e-05     4.5418e-08     3.3899e-08     1.0710e-13     3.1353e-08     1.5339e-02     7.9248e-06     2.0809e-04     6.8677e-10     4.3607e-11     2.3060e-15     2.9044e-05     5.0660e-09     3.0712e-10     1.7799e-13     2.1732e-15     1.3600e-18     1.8536e-10     1.6501e-02     2.1848e-06     8.1334e-06     1.1240e-08     3.1118e-09     4.1269e-12     5.0223e-13     4.0262e-16     4.6467e-19     7.5065e-25     4.1245e-07     2.3620e-09     6.8941e-09     5.2986e-11     1.9154e-12     9.2973e-15     5.9088e-17     2.1275e-21     6.9862e-25     1.1213e-13     2.7609e-05     1.6811e-07     3.5270e-06     4.1366e-08     1.4732e-08     1.2297e-10     1.4111e-11     1.9345e-15     3.6608e-18     4.2819e-23     5.6861e-27     2.1713e-07     2.7280e-08     6.2830e-08     3.0224e-10     8.7506e-10     1.0183e-12     5.1476e-15     1.5878e-19     1.3600e-21     3.0048e-27     6.0810e-14     3.7780e-04     1.7136e-05     6.0444e-05     2.9735e-07     1.0459e-06     3.7163e-10     1.8714e-11     7.5685e-16     6.5945e-16     6.0845e-19     2.0381e-15     3.8135e-05     1.5861e-06     6.8221e-06     4.7225e-09     1.4782e-09     8.8119e-14     8.0780e-18     7.2798e-03     4.5633e-04     7.1209e-03     6.4620e-06     1.3112e-05     2.5632e-09     1.3486e-09     2.5840e-12     1.4667e-13     7.1635e-18     8.1574e-17     1.6190e-20     2.1547e-03     1.3693e-05     1.7858e-06     3.2837e-09     1.0501e-08     1.3288e-10     8.8752e-11     3.0958e-13     5.9371e-29     7.2802e-22     8.1327e-01     1.5719e-02     1.2830e-02     4.1970e-05     1.0385e-05     6.0049e-08     2.5147e-06     4.0281e-07     5.7189e-04     4.3071e-04     3.4027e-05     3.4712e-07     2.1562e-07     3.9590e-08     5.7897e-08     8.7670e-10     1.8458e-24     1.7129e-02     4.9319e-04     2.6680e-03     6.1207e-07     8.4030e-07     1.1887e-07     5.0260e-06     2.0621e-28     1.5840e-28     1.2072e-28     7.4974e-29     5.4987e-07     5.6987e-06     1.4184e-06     4.7514e-08     6.5403e-29     6.5653e-29     6.7070e-29     6.8170e-29     6.9270e-29     7.3476e-05     2.8774e-06     5.8938e-05

# C/O = 50/50, metallicity = 0.02, 12+16 = 0.1
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     4.6763e-31     3.7032e-22     3.0362e-30     1.9030e-15     4.8188e-11     4.8025e-30     5.4916e-19     1.8218e-20     7.2753e-30     1.8859e-24     6.3791e-30     3.4820e-22     6.1174e-12     6.8707e-03     1.1861e-07     7.2183e-13     1.1569e-06     1.0136e-09     4.3480e-19     2.0293e-09     1.9156e-01     5.9585e-07     8.8586e-10     4.9370e-14     3.9686e-20     1.7924e-09     1.7523e-10     1.4244e-12     6.3627e-12     6.3951e-03     1.0626e-06     1.2045e-04     4.4454e-08     5.5533e-11     2.3962e-08     4.4435e-05     4.7846e-07     1.2453e-06     7.7673e-03     7.5287e-05     1.1061e-04     2.2424e-07     2.6582e-12     1.1232e-05     8.0839e-04     5.2366e-07     2.0805e-07     2.9514e-01     1.1343e-03     2.0121e-03     4.3809e-08     6.7241e-10     1.4429e-13     7.8768e-06     6.7358e-04     4.7463e-07     4.2787e-07     2.6261e-11     7.3941e-08     1.6238e-01     6.1820e-04     4.0355e-03     4.1575e-07     1.8121e-07     1.9413e-13     2.2636e-04     1.5332e-06     1.3895e-06     3.1111e-11     5.1022e-09     2.8963e-02     4.5289e-05     2.0158e-03     1.3965e-08     4.6461e-09     1.6459e-12     1.5058e-04     9.8260e-08     7.7200e-09     2.3548e-11     7.5822e-13     3.0766e-14     2.3443e-11     2.4145e-02     9.7573e-06     6.8352e-05     1.6613e-07     1.7759e-07     3.2988e-10     1.4058e-10     1.8495e-13     6.4522e-16     7.9516e-21     5.8738e-09     1.6439e-08     1.3354e-07     4.3639e-09     2.9597e-10     3.7828e-12     3.9690e-14     7.3132e-18     5.4466e-20     8.6624e-19     1.2170e-05     3.8590e-07     2.6434e-05     5.3624e-07     4.5513e-07     6.3235e-09     2.0140e-09     3.5093e-14     1.7707e-16     2.2170e-21     2.6095e-22     1.6210e-07     8.5705e-08     2.7247e-07     1.1362e-08     2.3959e-08     8.0779e-12     1.5537e-13     2.9989e-18     3.9378e-18     2.3153e-23     5.7599e-17     1.5220e-04     1.6482e-05     2.3712e-04     2.1288e-06     1.6585e-05     4.2303e-09     4.0087e-10     2.2695e-11     5.2337e-11     1.8977e-12     1.1975e-11     4.3914e-05     1.0834e-06     1.5068e-05     4.8585e-08     1.8420e-08     1.0363e-10     4.3131e-19     2.1799e-03     3.1872e-04     2.0442e-02     6.6870e-05     1.9983e-04     5.1941e-07     1.8129e-06     1.7355e-06     1.1922e-05     9.6069e-07     2.5691e-06     7.6327e-20     1.6628e-03     7.0298e-06     9.7741e-06     4.9486e-08     2.0026e-06     4.7025e-06     9.0701e-06     2.6739e-06     4.3121e-29     1.3467e-24     3.6188e-02     6.9162e-04     1.5752e-03     3.5348e-06     1.8525e-04     1.2042e-05     1.8328e-04     8.7365e-14     1.0910e-09     2.5838e-10     1.6988e-08     1.5048e-07     1.2790e-05     2.8685e-06     8.7151e-06     8.8319e-08     6.9995e-28     6.4830e-11     8.7417e-12     1.1473e-09     1.3655e-09     2.4335e-05     3.2166e-06     1.0876e-04     1.5642e-28     1.1646e-28     7.7839e-29     4.9691e-29     1.9650e-18     5.9168e-15     5.5150e-11     2.2334e-09     4.9566e-29     4.7794e-29     4.8713e-29     4.9549e-29     5.0369e-29     4.0689e-19     2.3928e-18     1.3665e-12
0.85    4.2672e-31     1.1962e-20     9.0778e-30     2.0475e-15     6.6568e-11     5.1018e-30     1.1257e-18     1.1681e-19     7.7189e-30     5.0562e-24     1.8266e-24     3.1582e-22     6.0753e-12     3.5970e-03     9.2889e-08     3.6592e-13     6.9042e-07     5.0554e-10     2.2719e-19     1.0152e-09     1.4522e-01     2.9558e-07     4.7015e-10     3.2803e-14     3.2782e-20     6.6836e-10     9.6233e-11     1.2709e-12     2.4044e-12     3.4024e-03     6.0140e-07     5.2057e-05     3.4439e-08     2.5498e-11     1.3039e-08     2.4907e-05     3.4374e-07     7.0251e-07     4.3350e-03     3.9153e-05     5.9866e-05     7.8320e-08     1.2052e-12     5.6992e-06     4.5906e-04     2.4960e-07     1.2363e-07     2.7885e-01     7.4567e-04     1.2884e-03     2.9393e-08     4.6146e-10     3.0462e-14     4.3992e-06     4.6914e-04     3.2159e-07     2.8254e-07     2.1330e-11     7.5923e-08     1.6446e-01     4.6846e-04     3.3916e-03     2.9684e-07     1.2211e-07     1.5449e-13     1.8385e-04     1.1019e-06     1.0014e-06     2.3865e-11     9.2815e-09     3.1860e-02     4.0614e-05     1.8485e-03     1.1387e-08     3.3976e-09     1.3994e-12     1.4026e-04     7.6172e-08     5.9561e-09     1.8825e-11     6.2688e-13     2.7330e-14     5.2768e-11     2.9193e-02     9.1383e-06     6.3664e-05     1.3986e-07     1.3583e-07     2.6709e-10     1.0753e-10     1.6456e-13     5.8245e-16     1.0173e-20     5.7246e-09     1.4209e-08     1.0892e-07     3.3618e-09     2.2892e-10     3.1637e-12     3.4492e-14     9.6375e-18     7.2908e-20     2.6455e-18     1.6881e-05     3.8316e-07     2.4947e-05     4.8776e-07     3.9047e-07     5.2505e-09     1.6622e-09     4.3011e-14     2.3064e-16     3.5222e-21     2.8665e-22     2.0814e-07     1.0077e-07     2.7810e-07     9.5221e-09     2.0898e-08     8.9005e-12     1.6695e-13     3.6537e-18     2.2727e-18     2.8841e-23     2.8328e-16     3.3984e-04     2.6333e-05     2.6196e-04     2.0641e-06     1.5290e-05     4.0635e-09     3.6408e-10     1.3225e-11     3.3637e-11     7.4166e-13     5.9708e-12     6.8213e-05     1.9781e-06     1.7988e-05     4.6452e-08     1.7380e-08     6.3625e-11     3.0867e-18     6.2971e-03     6.2273e-04     2.5575e-02     6.0981e-05     1.7529e-04     3.0680e-07     1.0799e-06     9.2461e-07     6.3056e-06     3.7452e-07     1.1996e-06     2.7418e-19     3.2186e-03     1.0732e-05     9.1122e-06     3.5983e-08     9.4128e-07     2.1925e-06     4.7593e-06     1.3777e-06     4.5861e-29     1.0261e-23     1.3855e-01     1.6363e-03     2.2109e-03     3.0734e-06     1.4898e-04     6.1733e-06     1.2414e-04     3.9912e-13     2.6864e-09     3.6215e-10     8.9930e-09     7.0473e-08     7.8952e-06     1.8552e-06     5.7438e-06     7.3273e-08     7.2216e-28     2.9517e-10     2.3385e-11     1.0186e-09     6.8209e-10     1.5411e-05     2.1232e-06     8.5663e-05     1.6393e-28     1.2369e-28     8.2801e-29     5.2744e-29     1.3859e-18     3.2712e-15     4.4408e-11     1.6533e-09     5.1960e-29     5.0866e-29     5.1807e-29     5.2674e-29     5.3532e-29     1.8707e-18     1.2219e-18     9.5788e-13
0.9     4.8940e-31     3.4228e-19     8.0517e-30     1.4298e-15     2.6015e-08     5.4028e-30     8.3428e-20     3.4764e-20     8.1693e-30     4.3111e-25     6.3895e-24     2.9076e-23     4.9741e-13     2.4328e-03     6.3070e-09     1.2980e-13     1.5439e-07     2.3609e-10     1.7645e-19     3.6246e-10     1.0620e-01     6.5257e-08     2.2854e-10     8.0767e-15     1.6634e-20     2.2765e-10     6.8295e-11     6.9967e-13     5.4761e-13     1.5363e-03     4.0634e-07     5.8743e-05     2.9997e-09     6.8395e-12     5.9553e-09     1.1387e-05     1.4237e-07     3.6799e-07     2.2407e-03     1.7307e-05     2.6267e-05     8.9607e-08     3.6608e-13     2.5667e-06     2.3911e-04     1.3446e-07     7.3087e-08     2.4172e-01     4.4811e-04     7.6367e-04     1.3623e-08     1.5863e-10     2.4993e-14     2.3637e-06     3.1054e-04     1.9312e-07     1.7109e-07     5.9250e-12     6.8483e-08     1.4785e-01     3.3657e-04     2.6567e-03     1.9595e-07     7.2258e-08     6.0733e-14     1.4420e-04     7.4019e-07     6.7285e-07     1.3141e-11     1.0350e-08     2.9910e-02     3.4443e-05     1.5842e-03     8.7682e-09     2.2989e-09     8.3977e-13     1.2310e-04     5.6504e-08     4.3168e-09     1.2837e-11     3.6345e-13     1.5444e-14     6.2824e-11     2.8689e-02     8.0640e-06     5.5524e-05     1.1103e-07     9.3477e-08     2.0101e-10     7.6124e-11     1.3478e-13     4.7678e-16     7.2484e-21     5.3450e-09     1.1699e-08     8.2205e-08     2.3904e-09     1.6176e-10     2.4405e-12     2.7179e-14     6.9025e-18     3.9384e-20     3.5566e-18     1.8365e-05     3.5778e-07     2.2039e-05     4.1282e-07     2.9970e-07     3.8892e-09     1.1842e-09     4.7498e-14     2.6537e-16     3.9480e-21     1.1043e-22     2.2631e-07     9.9809e-08     2.5826e-07     7.0791e-09     1.6150e-08     8.9275e-12     1.6347e-13     3.9480e-18     9.0591e-19     5.1995e-24     4.4941e-16     4.4770e-04     3.1757e-05     2.6350e-04     1.8739e-06     1.3341e-05     3.6536e-09     2.8455e-10     5.2788e-12     1.1650e-11     3.7598e-13     2.0064e-12     8.4223e-05     2.6732e-06     2.0066e-05     4.2020e-08     1.5545e-08     2.2554e-11     5.8117e-18     9.9194e-03     8.9275e-04     2.9638e-02     5.3358e-05     1.5223e-04     4.6601e-08     2.6479e-07     3.0208e-07     2.0503e-06     1.5900e-07     3.1067e-07     2.8194e-19     4.9238e-03     1.5063e-05     8.1378e-06     2.7958e-08     4.3934e-07     7.4778e-07     1.9297e-06     3.6588e-07     4.8526e-29     1.7637e-23     2.7947e-01     3.0160e-03     3.1463e-03     2.6904e-06     1.1390e-04     2.9598e-06     7.9066e-05     2.1976e-12     1.0004e-08     1.2260e-09     4.9921e-09     3.1225e-08     4.5818e-06     1.1079e-06     3.4660e-06     5.2653e-08     7.6785e-28     3.4601e-08     1.1778e-09     1.1590e-08     3.4830e-10     9.2346e-06     1.2998e-06     5.9538e-05     1.7313e-28     1.3042e-28     8.7668e-29     5.5860e-29     3.5299e-13     1.4465e-12     3.3651e-11     1.1226e-09     5.4876e-29     5.3876e-29     5.4834e-29     5.5760e-29     5.6674e-29     1.6715e-11     1.1061e-12     3.6427e-11
1.0     3.3661e-31     4.1605e-13     1.0051e-29     1.1274e-15     4.8158e-03     6.0357e-30     5.7327e-23     5.6804e-20     9.0194e-30     7.3981e-28     7.9957e-30     3.6978e-24     1.0193e-17     7.7955e-04     2.6743e-11     1.5758e-12     7.9915e-10     8.2588e-12     1.3559e-25     1.4261e-10     5.1548e-02     2.4654e-10     6.1227e-14     4.8233e-21     2.8089e-18     1.0944e-11     1.8107e-12     5.5143e-17     1.4677e-13     4.7523e-04     1.9614e-08     1.8451e-05     1.9040e-15     1.9427e-12     1.9524e-09     2.9000e-06     1.8195e-10     1.3003e-07     5.7933e-04     3.5312e-06     6.6533e-06     2.1012e-10     6.3235e-13     7.2502e-07     6.3562e-05     2.2746e-08     2.7772e-08     1.6460e-01     1.6519e-04     2.4243e-04     4.2331e-09     2.5550e-11     9.5909e-18     9.4942e-07     1.2921e-04     6.7572e-08     5.5816e-08     1.4583e-12     8.1608e-08     1.0577e-01     1.5892e-04     1.3691e-03     8.9108e-08     2.7228e-08     1.0997e-14     8.4180e-05     3.0672e-07     2.7407e-07     6.0126e-12     1.7746e-08     2.2560e-02     2.2018e-05     9.7879e-04     5.0039e-09     1.0322e-09     5.4966e-13     8.3902e-05     2.9905e-08     2.1343e-09     7.2619e-12     2.1421e-13     5.9876e-15     1.0667e-10     2.2329e-02     5.5494e-06     3.6055e-05     6.3487e-08     3.8856e-08     1.0412e-10     3.5053e-11     8.2185e-14     3.2545e-16     7.9179e-21     2.4802e-07     7.3570e-09     4.3354e-08     1.1003e-09     7.2612e-11     1.3193e-12     1.6136e-14     9.6116e-18     7.3121e-20     6.5510e-14     2.2787e-05     2.8680e-07     1.4857e-05     2.5862e-07     1.5277e-07     1.9077e-09     5.3059e-10     4.7229e-14     2.7741e-16     6.3568e-21     1.9609e-23     2.8223e-07     6.9454e-08     1.8465e-07     3.5353e-09     8.4722e-09     7.6968e-12     1.3420e-13     5.0774e-18     2.6067e-19     1.1790e-28     3.4721e-14     4.1425e-04     2.8140e-05     2.0466e-04     1.3391e-06     9.2642e-06     2.6788e-09     1.7408e-10     1.9808e-13     1.5617e-12     1.0529e-15     4.4802e-13     7.4329e-05     2.2472e-06     1.6345e-05     3.1622e-08     1.1179e-08     9.4358e-12     5.2757e-18     8.6952e-03     7.8001e-04     2.3133e-02     3.7141e-05     9.8569e-05     1.7954e-08     4.1050e-08     7.0656e-09     3.4709e-07     7.1571e-10     3.1063e-08     7.4384e-20     4.3122e-03     1.5784e-05     6.2535e-06     1.7883e-08     1.3570e-07     2.2537e-07     6.4951e-07     1.0856e-07     5.3973e-29     5.0914e-22     5.4684e-01     1.1133e-02     1.5940e-02     2.9065e-05     5.5252e-05     7.6773e-07     2.7441e-05     1.3594e-07     3.8930e-04     1.5378e-04     1.8237e-05     2.4598e-07     1.4701e-06     3.6990e-07     1.1002e-06     2.6681e-08     6.9103e-25     7.7033e-03     2.7193e-04     2.3882e-03     7.3457e-07     2.9195e-06     4.3921e-07     2.5180e-05     1.8739e-28     1.4448e-28     1.1403e-28     1.2055e-28     2.7147e-07     2.0506e-06     8.7271e-07     4.2051e-08     5.9496e-29     5.9883e-29     6.0969e-29     6.1976e-29     6.2980e-29     2.8027e-05     1.5539e-06     5.2279e-05
1.1     2.8725e-31     8.4362e-13     9.4324e-30     6.4550e-20     9.2189e-03     6.6727e-30     3.3855e-24     8.4031e-23     9.9111e-30     1.5454e-28     8.7919e-30     2.1502e-25     6.2891e-19     4.1959e-04     9.4745e-13     2.6974e-12     2.8836e-11     2.2880e-12     2.7242e-29     3.9937e-11     2.0471e-02     1.6341e-12     4.7544e-16     3.3811e-25     4.8095e-18     5.7936e-14     7.3666e-15     1.0517e-19     2.1691e-16     2.5813e-05     4.9836e-10     1.5700e-05     5.2922e-18     1.1163e-14     1.9419e-10     3.5488e-07     8.9348e-12     2.7610e-08     8.0945e-05     2.1029e-07     6.9270e-07     9.6437e-12     7.2458e-13     5.9375e-08     9.5685e-06     2.2593e-09     9.2081e-09     9.4398e-02     4.3297e-05     5.6008e-05     6.9588e-10     4.6619e-12     1.2952e-20     3.3218e-07     4.4120e-05     1.7696e-08     1.3896e-08     2.0373e-13     8.5938e-08     6.3486e-02     6.1307e-05     5.2645e-04     2.6915e-08     5.8139e-09     2.4652e-17     3.9012e-05     1.0193e-07     9.0024e-08     5.1241e-13     1.9751e-08     1.4310e-02     1.0953e-05     4.4473e-04     2.1800e-09     3.2792e-10     4.7579e-14     4.3542e-05     1.2774e-08     8.7374e-10     1.8656e-12     2.9935e-14     7.4760e-17     1.1346e-10     1.4642e-02     2.9256e-06     1.7622e-05     3.0024e-08     1.3726e-08     4.2313e-11     1.2543e-11     2.8497e-14     8.9439e-17     6.2251e-23     3.8815e-07     3.9160e-09     1.9458e-08     4.1542e-10     2.5499e-11     4.4508e-13     4.3724e-15     1.5101e-19     4.2947e-23     7.6561e-14     2.3030e-05     1.9243e-07     7.5007e-06     1.2780e-07     6.1853e-08     7.7022e-10     1.9490e-10     2.8959e-14     1.4191e-16     5.9903e-22     8.5364e-26     2.8161e-07     3.8673e-08     1.1160e-07     1.4598e-09     3.5850e-09     5.2877e-12     8.5416e-14     2.4308e-18     6.5135e-21     1.2850e-27     3.8152e-14     3.2623e-04     2.1378e-05     1.3381e-04     7.4419e-07     4.8607e-06     1.5691e-09     8.6116e-11     3.5843e-15     3.8533e-17     1.0135e-22     2.0178e-23     5.6391e-05     1.6805e-06     1.0994e-05     1.8527e-08     6.2861e-09     2.6704e-13     4.2016e-18     6.4868e-03     5.8235e-04     1.5086e-02     1.9879e-05     4.8634e-05     8.9016e-09     4.0488e-09     1.0385e-12     9.8048e-14     1.1151e-18     1.7496e-18     2.3287e-20     3.1318e-03     1.6856e-05     4.0681e-06     9.4416e-09     2.5626e-08     1.0226e-10     6.9330e-11     6.6825e-14     5.9362e-29     1.2814e-21     7.8414e-01     1.9413e-02     2.9493e-02     6.1225e-05     2.0364e-05     6.6876e-08     6.9196e-06     2.8765e-07     8.2647e-04     3.8395e-04     3.8411e-05     6.3299e-07     3.4478e-07     5.2101e-08     1.9735e-07     1.0734e-09     7.8103e-25     1.5240e-02     5.5464e-04     4.8447e-03     1.5544e-06     8.5383e-07     1.1569e-07     8.2773e-06     2.0568e-28     1.5865e-28     1.1052e-28     7.0772e-29     5.4302e-07     4.3010e-06     1.5679e-06     7.9894e-08     6.5185e-29     6.5743e-29     6.7057e-29     6.8163e-29     6.9265e-29     5.2451e-05     3.1513e-06     9.9551e-05



# C/O = 30/70, metallicity = 0.00, 12+16 = 1.0
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     5.2185e-31     2.1964e-10     8.0290e-24     9.6785e-17     1.7885e-07     8.7627e-30     1.1230e-24     1.0893e-21     7.2159e-30     7.9990e-30     6.9695e-30     2.5767e-23     3.1716e-18     9.4868e-02     4.7453e-09     1.6992e-07     2.7155e-06     1.4891e-07     1.1466e-21     2.7418e-06     3.1957e-01     1.6170e-08     5.8027e-12     6.5503e-22     1.6820e-13     3.3010e-09     7.2656e-09     2.0339e-17     1.6156e-08     2.7863e-03     1.0430e-07     5.0928e-09     2.7988e-16     1.8631e-07     8.9438e-08     1.1377e-05     1.6568e-11     4.2217e-06     7.1280e-03     1.5933e-07     4.0253e-07     3.9004e-13     4.5839e-08     4.3135e-07     1.7357e-05     1.5556e-11     2.4943e-06     1.9030e-01     3.4167e-05     1.0172e-06     8.4746e-14     1.3217e-17     6.9275e-24     1.4806e-05     5.8779e-05     8.8138e-12     6.9206e-12     2.2017e-19     5.6436e-06     1.0833e-01     2.9282e-05     3.1110e-09     2.3234e-13     3.7090e-15     6.4601e-22     1.3358e-06     3.7671e-11     3.8013e-11     6.4942e-19     4.8074e-08     2.0855e-02     2.2804e-06     2.0826e-10     2.9171e-15     7.3032e-17     6.8619e-23     2.3047e-07     3.0432e-13     2.0212e-14     1.2373e-20     1.7774e-24     2.0150e-28     2.1896e-10     1.8587e-02     1.5141e-07     2.7057e-11     1.7447e-14     2.4312e-16     2.2558e-20     1.7069e-24     4.2635e-29     4.4412e-28     3.9195e-29     1.5890e-11     4.4695e-13     1.1862e-11     4.3191e-19     1.5153e-22     1.1153e-27     2.0512e-28     3.9995e-29     4.0795e-29     2.2634e-17     9.7755e-06     2.5299e-08     4.6888e-12     4.5965e-13     8.0016e-13     1.8900e-16     9.5331e-24     8.9115e-29     5.4939e-28     4.2394e-29     4.3131e-29     1.5966e-10     1.1958e-08     9.4825e-09     2.6088e-18     2.1494e-18     6.3118e-25     1.1753e-27     1.0050e-28     6.8723e-27     4.4794e-29     7.5510e-16     1.9722e-04     4.0377e-06     1.5924e-10     8.5229e-12     3.4647e-12     7.3533e-17     7.0555e-23     1.7478e-26     2.0163e-27     4.5598e-29     4.6407e-29     4.0502e-09     4.0066e-07     1.1495e-07     3.3695e-17     2.7904e-17     9.8946e-25     4.3825e-18     2.4145e-03     9.6225e-06     5.9339e-06     2.5974e-09     9.6498e-13     2.3679e-16     2.7446e-20     2.8290e-26     1.2203e-27     4.8794e-29     4.9594e-29     1.5962e-17     3.5042e-05     4.0220e-07     4.2198e-09     1.5494e-15     1.1279e-15     6.6280e-22     1.6769e-25     7.6054e-29     4.3112e-29     5.6323e-19     3.4479e-02     1.1554e-04     8.7027e-06     8.8439e-08     1.0845e-10     3.3862e-14     2.4953e-16     2.2188e-08     1.3041e-06     3.6589e-08     2.1940e-10     5.3870e-14     4.5014e-14     2.6346e-22     6.3089e-22     7.5388e-29     9.0233e-23     1.9578e-06     3.4586e-09     1.1969e-09     3.9090e-11     6.8896e-12     4.1207e-14     8.6517e-18     1.5273e-28     1.1652e-28     6.7807e-25     5.4876e-28     1.6953e-10     2.9203e-10     1.5891e-11     9.8233e-14     4.8253e-29     4.7650e-29     4.8703e-29     4.9553e-29     1.7423e-28     4.8092e-09     3.1234e-11     1.3312e-10
0.85    3.5309e-31     6.4868e-09     1.3219e-21     2.4172e-15     4.5640e-08     6.8381e-29     4.1399e-25     7.0749e-21     7.6620e-30     8.4984e-30     6.7903e-30     3.9578e-24     5.1631e-18     6.0237e-03     2.0252e-09     2.0392e-07     1.5250e-07     1.5151e-07     5.8513e-24     2.7862e-06     2.1096e-01     3.0031e-09     3.0233e-13     7.7519e-23     3.3285e-11     3.0357e-10     7.7640e-10     1.2324e-18     1.7535e-09     9.6552e-03     2.3773e-08     8.9498e-10     4.4726e-17     7.9228e-09     3.6686e-08     1.0855e-05     4.2621e-12     8.3981e-06     1.8639e-02     1.0207e-06     1.0102e-06     3.7116e-13     3.0840e-07     4.1089e-06     1.0663e-04     1.6975e-10     1.3694e-05     2.7330e-01     5.7298e-05     4.6996e-06     1.1482e-12     1.0014e-16     7.3602e-24     2.9410e-05     1.0828e-04     4.8328e-11     2.6653e-11     1.1320e-17     1.0187e-05     1.6203e-01     5.6527e-05     2.4455e-08     3.3106e-12     6.5208e-14     3.3020e-21     2.6965e-06     1.9985e-10     1.0298e-10     3.0959e-17     8.6613e-08     3.3494e-02     4.4329e-06     1.1712e-09     3.9293e-14     9.7196e-16     4.9506e-21     5.2250e-07     2.0766e-12     4.8061e-14     2.7690e-19     1.0213e-22     9.3957e-27     4.4648e-10     3.2330e-02     4.0751e-07     1.9402e-10     1.7161e-13     1.8853e-15     3.7287e-19     5.2302e-21     4.4188e-25     7.6030e-28     4.1642e-29     4.6314e-11     1.0761e-12     2.5910e-11     1.2980e-17     2.5480e-20     1.4359e-23     7.5491e-27     4.2492e-29     4.3342e-29     2.0116e-17     1.8984e-05     5.2954e-08     1.6093e-11     1.3421e-12     1.4875e-12     2.8217e-16     1.5103e-20     1.5613e-24     1.0943e-27     4.5041e-29     4.5899e-29     4.6273e-10     2.2852e-08     1.7938e-08     1.7180e-17     1.3368e-17     3.8874e-21     9.4037e-25     1.6639e-28     1.1581e-26     4.7623e-29     2.0998e-15     4.0531e-04     7.6650e-06     3.5181e-10     3.2791e-11     8.0272e-12     2.4146e-16     4.1027e-21     4.7144e-25     3.1521e-27     4.8459e-29     4.9297e-29     1.5561e-08     9.5613e-07     3.5929e-07     1.0485e-16     4.9429e-17     2.1989e-23     1.6462e-17     5.7773e-03     3.0083e-05     1.2740e-05     5.0448e-09     3.3949e-12     5.8136e-16     2.5006e-19     1.8457e-25     2.1173e-27     5.1840e-29     5.2690e-29     2.3510e-17     6.8511e-05     1.1520e-06     9.7602e-09     1.9449e-14     7.2173e-15     2.0668e-21     3.6368e-25     9.2509e-29     4.5855e-29     1.1740e-18     9.6374e-02     2.6807e-04     1.2813e-05     2.3620e-07     1.7358e-10     3.4037e-14     3.0381e-17     9.1386e-08     3.3881e-06     6.8174e-08     2.0040e-10     6.3031e-15     9.8167e-16     3.8563e-22     1.0820e-23     7.6165e-29     4.2576e-23     3.3422e-06     2.9808e-09     1.1855e-10     7.6686e-13     1.8522e-15     1.3235e-18     2.7303e-20     1.5907e-28     1.2355e-28     9.9734e-29     5.2739e-29     3.1435e-12     1.9370e-15     2.1163e-16     3.2590e-20     5.0480e-29     5.0758e-29     5.1800e-29     5.2667e-29     5.3526e-29     2.4127e-14     3.8517e-16     1.0400e-17
0.9     3.6385e-31     1.7600e-08     1.2778e-21     1.6472e-15     5.4571e-08     1.5220e-28     2.2504e-25     7.4815e-21     8.1185e-30     8.9988e-30     1.4446e-24     1.8993e-24     1.5305e-18     2.7267e-03     2.4256e-09     2.4622e-07     3.6333e-08     1.3965e-07     1.4563e-24     2.5559e-06     1.6163e-01     6.6266e-10     5.7051e-14     1.5145e-23     7.4764e-11     5.7522e-11     1.2999e-10     1.8774e-19     2.9225e-10     3.6621e-03     8.7827e-09     2.0662e-10     9.3373e-18     6.9712e-09     1.1043e-08     4.0920e-06     1.0988e-12     3.3278e-06     1.1081e-02     8.3775e-07     3.5110e-07     1.0159e-13     4.8850e-07     1.5733e-06     5.2727e-05     6.4210e-11     7.7296e-06     2.4621e-01     4.2478e-05     2.3689e-06     4.2243e-13     4.1631e-17     1.6094e-24     2.0947e-05     8.3101e-05     2.4546e-11     1.6965e-11     5.8775e-18     7.8928e-06     1.5068e-01     4.6969e-05     1.1967e-08     1.8431e-12     3.9315e-14     1.0538e-21     2.7354e-06     1.3078e-10     8.0946e-11     2.1120e-17     9.0878e-08     3.2489e-02     4.6468e-06     8.8538e-10     3.0908e-14     7.6011e-16     3.1889e-21     6.1759e-07     1.6716e-12     5.1623e-14     2.4776e-19     7.6684e-23     4.8904e-27     5.2047e-10     3.3075e-02     5.1035e-07     1.3570e-10     1.4312e-13     1.5362e-15     2.7622e-19     2.9149e-21     1.8889e-25     5.8972e-28     4.4094e-29     5.6204e-11     1.1789e-12     3.2030e-11     1.0228e-17     1.8405e-20     7.9154e-24     5.7835e-27     4.4994e-29     4.5894e-29     2.7972e-17     2.1813e-05     6.4649e-08     1.8553e-11     2.6320e-12     1.9856e-12     3.2836e-16     1.4178e-20     1.3454e-24     8.7641e-28     4.7694e-29     4.8614e-29     9.0729e-10     3.0788e-08     2.3293e-08     2.0461e-17     4.4230e-17     5.7728e-21     1.2967e-24     1.7925e-28     8.9919e-27     5.0470e-29     3.7871e-15     5.7404e-04     9.8896e-06     1.6139e-09     1.3769e-10     1.4943e-11     6.1406e-16     9.8898e-21     1.1360e-24     2.6766e-27     5.1318e-29     5.2193e-29     6.3892e-08     1.8249e-06     8.7231e-07     2.7289e-16     1.2740e-16     9.6449e-23     4.0962e-17     1.0974e-02     7.2790e-05     2.2356e-05     8.4886e-09     7.4265e-12     1.4149e-15     2.3625e-19     8.4537e-25     1.8226e-27     5.4893e-29     5.5792e-29     2.9994e-17     1.1105e-04     2.9683e-06     2.3221e-08     2.0662e-14     6.9540e-15     2.4067e-21     3.4954e-25     1.0195e-28     4.8550e-29     1.6733e-18     2.4560e-01     6.2048e-04     1.5624e-05     2.6608e-07     1.7593e-10     3.3464e-14     3.4082e-17     1.2435e-07     3.6971e-06     7.7434e-08     1.7806e-10     8.4844e-15     1.2523e-15     4.4572e-22     1.5783e-23     1.4776e-28     4.1142e-23     3.3696e-06     2.6016e-09     1.2018e-10     9.2973e-13     2.3417e-15     1.4840e-18     5.3546e-20     1.6776e-28     1.3034e-28     9.9097e-29     5.5841e-29     3.8204e-12     2.5946e-15     1.5904e-16     5.0017e-20     5.3205e-29     5.3774e-29     5.4861e-29     5.5777e-29     5.6687e-29     3.1059e-14     3.0882e-16     1.6893e-17
1.0     2.7725e-31     8.2851e-08     1.4595e-21     6.0872e-16     3.4186e-03     3.5605e-26     8.5250e-26     1.1146e-20     8.9967e-30     9.9961e-30     2.4943e-24     1.0003e-24     7.4755e-20     6.9302e-04     4.8749e-09     4.7726e-07     4.9718e-09     6.7600e-08     1.0764e-26     1.2244e-06     6.9581e-02     7.3445e-11     2.1916e-15     9.3256e-26     4.2283e-10     2.2514e-12     1.1159e-11     5.8779e-21     2.5201e-11     6.6619e-04     5.6148e-09     1.8443e-11     4.5048e-19     1.4747e-08     1.7440e-09     8.0458e-07     1.3118e-13     6.9347e-07     2.8437e-03     1.3327e-06     5.9630e-08     1.2487e-14     1.0061e-06     3.1357e-07     1.2432e-05     1.1458e-11     2.1210e-06     1.7904e-01     1.2918e-05     5.8149e-07     7.3986e-14     8.7828e-18     1.4644e-25     6.9818e-06     4.0492e-05     5.6352e-12     5.3994e-12     1.7201e-18     3.9127e-06     1.1801e-01     2.1027e-05     2.9174e-09     5.5852e-13     1.2947e-14     2.2160e-22     2.3517e-06     4.4941e-11     3.3890e-11     8.9090e-18     7.9711e-08     2.6688e-02     3.3896e-06     4.0233e-10     1.5091e-14     3.5048e-16     1.2953e-21     6.0400e-07     8.2106e-13     3.3474e-14     1.6429e-19     4.1471e-23     1.8239e-27     4.8457e-10     2.7981e-02     5.9198e-07     5.3646e-11     2.1800e-11     8.0885e-16     1.5049e-19     1.0203e-21     4.3768e-26     2.3508e-28     4.8981e-29     5.7025e-08     6.9975e-13     4.0783e-11     5.8574e-18     9.5734e-21     2.8819e-24     3.8362e-27     4.9997e-29     5.0980e-29     6.7195e-14     2.6324e-05     8.3909e-08     1.4059e-11     2.1058e-11     7.9405e-13     1.8269e-16     8.2997e-21     6.6453e-25     3.5302e-28     5.2980e-29     5.3991e-29     7.6244e-09     1.9559e-08     2.3555e-08     1.3584e-17     1.9327e-17     4.9301e-21     9.5556e-25     1.4415e-28     3.0715e-27     5.6041e-29     4.8495e-14     5.5761e-04     9.9815e-06     3.3825e-10     1.0425e-10     8.7314e-12     1.0708e-16     1.2942e-20     1.3914e-24     1.3150e-27     1.1589e-28     5.7978e-29     4.9419e-08     1.8815e-06     3.6939e-07     1.0216e-16     2.0842e-16     2.9415e-22     4.1500e-17     1.1411e-02     3.0362e-05     2.0731e-05     1.2940e-08     6.5581e-12     5.0791e-15     3.3338e-19     4.8940e-24     1.4949e-27     6.0976e-29     6.1976e-29     6.4684e-18     1.6595e-04     4.5582e-06     1.0240e-07     2.3630e-14     1.0489e-13     2.4882e-21     2.9537e-24     1.3310e-28     5.3964e-29     1.9862e-18     5.4643e-01     3.1076e-03     6.8833e-04     3.5498e-05     3.2100e-07     8.6899e-10     1.6652e-11     1.0138e-04     5.3852e-04     1.3866e-04     5.1340e-06     3.1912e-09     1.6459e-09     9.6786e-19     4.3481e-17     5.5945e-27     1.5403e-18     7.0139e-03     7.8913e-05     4.4881e-05     1.3382e-06     1.8979e-07     1.6312e-09     1.9402e-13     1.8680e-28     1.4428e-28     1.2185e-25     2.1106e-26     5.6441e-06     9.1730e-06     5.4051e-07     2.1630e-09     5.9254e-29     5.9787e-29     6.0959e-29     6.1965e-29     1.4786e-25     1.3887e-04     1.0135e-06     2.8696e-06
1.1     3.1474e-31     2.3547e-07     1.0284e-21     8.3513e-18     8.3765e-03     7.9026e-26     1.2576e-27     1.7767e-22     9.8981e-30     1.0996e-29     8.7840e-30     5.7398e-25     7.5155e-21     6.0059e-04     5.9084e-09     5.5806e-07     1.4325e-09     2.0729e-08     6.6400e-28     3.7181e-07     2.5156e-02     5.6481e-11     7.2336e-17     3.4166e-28     5.8204e-10     7.3990e-14     1.6612e-12     7.1653e-23     3.7877e-12     9.1582e-05     5.0477e-09     4.6984e-13     4.4767e-21     1.5580e-08     1.5554e-10     1.0624e-07     7.0299e-15     9.5761e-08     5.4873e-04     1.7196e-06     6.0106e-09     5.6862e-16     1.2927e-06     5.9414e-08     2.5141e-06     1.2527e-12     4.7109e-07     1.0756e-01     2.5871e-06     1.2234e-07     7.5133e-15     1.3883e-18     3.8203e-27     1.6941e-06     1.8889e-05     1.0548e-12     1.2670e-12     3.0592e-19     1.8476e-06     7.4227e-02     7.7112e-06     5.7872e-09     1.4396e-13     5.6122e-15     1.4339e-23     1.8379e-06     1.3132e-11     9.5336e-12     2.5532e-18     6.2224e-08     1.7436e-02     1.7148e-06     2.7437e-09     8.2376e-15     6.9360e-16     3.5309e-22     5.3890e-07     4.3862e-13     1.4553e-14     7.0770e-20     1.8600e-23     3.1070e-28     3.9055e-10     1.8621e-02     3.7630e-07     1.7996e-09     5.8126e-11     3.5679e-16     5.8069e-20     1.2224e-22     1.0477e-27     9.5304e-29     5.3883e-29     1.4846e-07     4.0650e-13     3.0207e-11     2.5834e-18     2.7294e-21     1.8919e-25     9.4633e-28     5.4982e-29     5.6082e-29     1.1776e-13     2.7922e-05     6.1401e-08     1.8454e-11     4.8585e-11     1.2025e-13     6.8333e-17     1.0082e-21     1.4847e-26     1.1424e-28     5.8281e-29     5.9386e-29     1.7147e-08     8.0816e-09     1.9049e-08     8.8554e-18     9.3068e-18     7.5018e-22     3.4062e-26     9.4757e-29     7.4767e-28     6.1604e-29     7.7588e-14     4.3394e-04     8.0886e-06     2.3027e-10     9.2981e-11     3.2995e-12     2.6690e-18     4.2421e-21     1.2536e-25     5.9400e-28     1.5437e-28     6.3780e-29     4.3919e-08     1.4360e-06     2.0320e-08     3.9702e-17     2.9289e-16     2.9727e-22     2.9678e-17     8.5719e-03     1.6308e-06     3.4910e-06     1.2967e-08     7.1048e-12     2.3663e-14     2.3593e-19     7.4117e-24     9.6261e-28     6.7078e-29     6.8178e-29     1.5710e-19     1.5717e-04     7.5273e-06     2.8191e-07     2.0622e-14     1.3631e-13     1.8895e-21     4.9328e-23     1.6307e-28     5.9363e-29     1.5377e-18     8.0867e-01     7.2940e-03     1.4652e-03     7.2441e-05     8.7952e-07     3.3897e-09     1.0566e-10     2.0186e-04     1.0375e-03     4.4437e-04     1.6704e-05     2.0727e-08     3.5746e-09     3.3991e-18     2.8112e-16     5.0380e-26     1.3286e-18     1.7728e-02     2.4698e-04     1.7320e-04     2.6717e-06     5.2088e-07     4.4684e-09     6.7284e-13     2.0561e-28     1.5836e-28     2.9769e-26     5.5151e-27     1.1276e-05     2.6847e-05     1.2608e-06     7.3495e-09     6.5197e-29     6.5618e-29     6.7058e-29     6.8167e-29     1.4103e-25     3.6075e-04     2.6541e-06     9.5535e-06

# C/O = 30/70, metallicity = 0.005, 12+16 = 1.0
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     5.2748e-31     1.5189e-15     8.0830e-30     4.4928e-17     1.5989e-07     5.2587e-30     8.7195e-20     5.2534e-22     7.2407e-30     3.6252e-27     1.8315e-24     3.6163e-21     6.9531e-12     8.1127e-02     5.0501e-07     5.4240e-10     7.4571e-05     4.8254e-08     1.3437e-16     1.1165e-07     3.0642e-01     4.4138e-05     5.0883e-08     1.0650e-12     7.0047e-19     2.6093e-07     2.0004e-09     4.0729e-12     3.2627e-10     6.2552e-03     6.7807e-06     9.6699e-04     1.9895e-07     3.1938e-09     5.4367e-08     2.9790e-04     2.2866e-06     1.3974e-06     5.9512e-03     2.9949e-04     1.2744e-04     2.0397e-07     4.3667e-11     8.6856e-06     2.7745e-04     4.0720e-07     4.2764e-07     2.1146e-01     3.3982e-04     2.2087e-04     3.8992e-09     5.7808e-11     3.7231e-14     4.4024e-06     1.2158e-04     4.7185e-08     4.1636e-08     1.3643e-12     1.5113e-07     1.1597e-01     1.4695e-04     3.6126e-04     1.8196e-08     6.5007e-09     2.8697e-15     2.9619e-05     1.6338e-07     1.4961e-07     5.3627e-14     1.0861e-08     2.0924e-02     9.2810e-06     1.3061e-04     8.6058e-10     9.2531e-11     2.7474e-16     1.8472e-05     5.4700e-09     6.4899e-10     2.6724e-13     4.7667e-15     8.1260e-19     4.6947e-11     1.7343e-02     1.9311e-06     4.8626e-06     1.5203e-08     5.3612e-09     4.6458e-12     7.0121e-13     1.9513e-16     4.3109e-19     3.7112e-27     6.3917e-10     2.0995e-09     6.8950e-09     7.2842e-11     3.0015e-12     1.2196e-14     8.3406e-17     1.1051e-23     4.3750e-28     1.7383e-17     8.5034e-06     9.1026e-08     1.5225e-06     2.2682e-08     1.3016e-08     1.4453e-10     1.6470e-11     3.3567e-17     7.7964e-21     5.2944e-25     1.1076e-26     5.9345e-08     2.2863e-08     3.3347e-08     2.6822e-10     8.9961e-10     1.4798e-13     3.0979e-16     5.1271e-21     2.6328e-21     8.1088e-26     1.2220e-16     1.3399e-04     8.4776e-06     4.1979e-05     1.0763e-07     1.6414e-07     1.2067e-10     3.8043e-11     6.4612e-12     1.4869e-12     1.0889e-13     2.0020e-14     1.6391e-05     4.6410e-07     2.0166e-06     8.8153e-10     4.3891e-10     9.2597e-12     6.6554e-19     1.6356e-03     1.4254e-04     3.9047e-03     2.2413e-06     1.2118e-04     1.0852e-05     1.0453e-05     4.1316e-06     2.0453e-06     1.8221e-07     3.4217e-08     6.2899e-20     5.9281e-04     1.5909e-06     9.8835e-07     1.5720e-07     1.8538e-06     4.7909e-07     1.2567e-07     2.2331e-08     4.3089e-29     1.3068e-24     2.3679e-02     2.6390e-04     2.8438e-04     2.6319e-06     4.1950e-05     7.9710e-07     1.3143e-05     1.2520e-11     2.8463e-09     2.6992e-09     1.4097e-08     5.5681e-08     5.1886e-07     1.2578e-08     4.9266e-08     7.1015e-12     3.6174e-27     1.2279e-07     2.8577e-09     1.4671e-08     4.8887e-09     4.4565e-06     1.1332e-07     6.9785e-06     1.5642e-28     1.1705e-28     1.6748e-28     4.9849e-29     1.3241e-11     6.5613e-11     1.0099e-11     4.7869e-11     4.9583e-29     4.7911e-29     4.8677e-29     4.9534e-29     5.0367e-29     1.0165e-09     1.4708e-11     2.6190e-10
0.85    4.9733e-31     2.0755e-21     1.9240e-30     1.4348e-15     1.2920e-11     5.1081e-30     4.9343e-20     3.7592e-21     7.7057e-30     7.8923e-26     6.7672e-30     1.0086e-22     2.4160e-12     6.9712e-03     1.9474e-08     1.4127e-12     2.4674e-06     2.3308e-09     3.5233e-19     1.6738e-08     2.4479e-01     7.5205e-07     1.3550e-09     3.2659e-14     4.7979e-20     6.6563e-09     1.8680e-10     5.5530e-13     5.4473e-11     1.0126e-02     8.8092e-07     3.2241e-05     3.7711e-09     1.6892e-10     3.8245e-08     3.7039e-05     1.5812e-07     3.1429e-06     1.3775e-02     4.1161e-05     5.6362e-05     5.0148e-08     7.6438e-12     1.4664e-05     6.9879e-04     1.3067e-07     1.4876e-06     2.7133e-01     5.9622e-04     5.4109e-04     4.8019e-09     4.7872e-11     8.6515e-15     1.3213e-05     2.5816e-04     8.6348e-08     7.9865e-08     1.3069e-12     2.6803e-07     1.5099e-01     2.9525e-04     5.7481e-04     3.6536e-08     1.1745e-08     5.6618e-15     6.3447e-05     3.0515e-07     2.6921e-07     5.6234e-13     2.2912e-08     2.8688e-02     1.6913e-05     2.3791e-04     1.6067e-09     1.8779e-10     8.5828e-15     3.4991e-05     1.2057e-08     1.1907e-09     5.6524e-13     1.0341e-14     8.4957e-17     1.1951e-10     2.5435e-02     3.4313e-06     9.1416e-06     2.7725e-08     9.9056e-09     9.1206e-12     1.3267e-12     3.8084e-16     6.6156e-19     3.6165e-24     1.7245e-09     4.7114e-09     1.4864e-08     1.5545e-10     4.9598e-12     1.8768e-14     1.2848e-16     1.5591e-21     7.7148e-24     5.3838e-18     1.3829e-05     1.4341e-07     2.9227e-06     4.0038e-08     2.2024e-08     2.5163e-10     2.6233e-11     8.8297e-17     4.8487e-20     4.8289e-23     1.7183e-24     7.9764e-08     4.5569e-08     5.5946e-08     4.8945e-10     1.4706e-09     2.6856e-13     6.9892e-16     2.0741e-19     1.7094e-19     7.2183e-24     5.4159e-16     2.9527e-04     1.3358e-05     5.3322e-05     1.8172e-07     2.4383e-07     2.0424e-10     4.8731e-11     1.1255e-11     7.1221e-12     1.8351e-13     5.5596e-13     2.5671e-05     1.1277e-06     3.6234e-06     1.5239e-09     7.5681e-10     3.0996e-11     4.8558e-18     4.5877e-03     2.6806e-04     5.2163e-03     3.1430e-06     1.1944e-05     5.6912e-07     3.0987e-06     1.9944e-06     3.3632e-06     1.7384e-07     1.6075e-07     1.8480e-19     1.0860e-03     3.3502e-06     1.1572e-06     1.8745e-07     4.2409e-06     2.2853e-06     1.2164e-06     3.1380e-07     4.5806e-29     1.0104e-23     8.1465e-02     5.6257e-04     4.0715e-04     4.9780e-06     7.3419e-05     5.4524e-06     2.6030e-05     1.9764e-13     7.4767e-10     1.4586e-09     8.2300e-08     4.1251e-07     4.0719e-06     3.3237e-07     3.5283e-07     1.3605e-09     7.2118e-28     1.2589e-10     1.8731e-11     1.7850e-08     2.3499e-08     1.8857e-05     1.4163e-06     1.4986e-05     1.6169e-28     1.2493e-28     8.2733e-29     5.2792e-29     7.9070e-17     1.9382e-13     8.1203e-11     2.2378e-09     5.1265e-29     5.0762e-29     5.1765e-29     5.2649e-29     5.3518e-29     1.9441e-18     5.4485e-16     1.8979e-11
0.9     4.4452e-31     1.3018e-19     2.0445e-30     1.4567e-15     5.2249e-12     5.4188e-30     4.8287e-23     4.6840e-21     8.1514e-30     7.3033e-28     1.3173e-24     2.5124e-24     2.1536e-17     2.7173e-03     4.7767e-11     9.4098e-14     5.9966e-09     1.7932e-10     1.2908e-25     3.2440e-09     1.5838e-01     1.2256e-09     1.3881e-13     5.2492e-21     3.0184e-21     6.7254e-11     5.3277e-12     2.4545e-17     5.8742e-12     3.2446e-03     4.1361e-08     2.5736e-05     1.2153e-15     2.5924e-11     1.1442e-08     8.7560e-06     1.3492e-10     1.0687e-06     6.5662e-03     8.6965e-06     1.2491e-05     9.8942e-11     1.5287e-12     4.9998e-06     3.3204e-04     2.4717e-08     6.7015e-07     2.6007e-01     3.5322e-04     3.0607e-04     1.7318e-09     7.3488e-12     9.3038e-19     5.0010e-06     1.6243e-04     5.4116e-08     5.0406e-08     1.0941e-13     2.0549e-07     1.5481e-01     2.2012e-04     5.0055e-04     2.4603e-08     7.6087e-09     6.2727e-16     5.4481e-05     2.2221e-07     1.8968e-07     2.8813e-13     2.9234e-08     3.1239e-02     1.8522e-05     2.6785e-04     1.2543e-09     1.3796e-10     5.2751e-15     4.8126e-05     9.6689e-09     9.2596e-10     4.0943e-13     7.3273e-15     4.4749e-17     1.7673e-10     2.9794e-02     4.5885e-06     1.0066e-05     2.2146e-08     8.3319e-09     7.1537e-12     9.6444e-13     2.8260e-16     4.7453e-19     4.5188e-24     2.1861e-09     4.1008e-09     1.2882e-08     1.2011e-10     4.1235e-12     1.4229e-14     1.0298e-16     4.7910e-21     2.6320e-23     9.9304e-18     1.8508e-05     2.3896e-07     3.9998e-06     4.0102e-08     2.1221e-08     2.1952e-10     2.4038e-11     1.3990e-16     1.0499e-19     2.2333e-24     9.4520e-25     9.3306e-08     6.0310e-08     6.7071e-08     4.5027e-10     1.4268e-09     3.1218e-13     8.6821e-16     3.8559e-20     8.1082e-20     5.3459e-26     1.3418e-15     4.7664e-04     1.7546e-05     6.2192e-05     2.6634e-07     6.3266e-07     2.3283e-10     2.5025e-11     8.9604e-13     1.1459e-12     9.8440e-16     2.2018e-13     3.4729e-05     2.1563e-06     6.4066e-06     2.8229e-09     8.7872e-10     8.8317e-12     1.6180e-17     9.7085e-03     4.4318e-04     6.5886e-03     7.6072e-06     1.4753e-05     3.3783e-08     3.4781e-07     1.2611e-07     5.1519e-07     1.3733e-09     1.9871e-08     2.6642e-19     1.8620e-03     6.8156e-06     1.3762e-06     3.9168e-08     9.2265e-07     6.1815e-07     4.6458e-07     8.8608e-08     4.8471e-29     2.9038e-23     2.2956e-01     1.1994e-03     5.9256e-04     1.7294e-06     4.3630e-05     2.3676e-06     1.8457e-05     7.0413e-13     1.6540e-09     4.7013e-10     2.7922e-08     1.5516e-07     2.6270e-06     2.7341e-07     3.1366e-07     2.2264e-09     7.5188e-28     4.3196e-10     1.6815e-11     5.6925e-09     7.6048e-09     1.3356e-05     1.2178e-06     1.6333e-05     1.7054e-28     1.2982e-28     8.7709e-29     5.5869e-29     3.7996e-17     9.0226e-14     9.9406e-11     2.7660e-09     5.4111e-29     5.3646e-29     5.4837e-29     5.5764e-29     5.6680e-29     2.9808e-18     2.0464e-16     1.7588e-11
1.0     3.7585e-31     2.5486e-12     1.3701e-28     8.4139e-16     3.3890e-03     1.3910e-29     2.2127e-23     1.3184e-20     9.0613e-30     2.8215e-28     2.6496e-24     2.1190e-24     7.0836e-18     6.9601e-04     1.7284e-11     8.1477e-12     1.2675e-09     3.7418e-11     2.4974e-26     6.6953e-10     7.5187e-02     2.1871e-10     2.2365e-14     5.0294e-22     2.3743e-17     1.1018e-11     9.5779e-13     5.6994e-18     6.6084e-13     6.3112e-04     9.6666e-09     5.8478e-06     2.7499e-16     4.0480e-12     2.4543e-09     1.9754e-06     2.9994e-11     2.2523e-07     1.5586e-03     1.8623e-06     2.8868e-06     2.1889e-11     3.7016e-12     9.8778e-07     7.5763e-05     5.5842e-09     1.6691e-07     1.8634e-01     1.3704e-04     8.9896e-05     4.6361e-10     1.8907e-12     1.0502e-19     1.3629e-06     6.5611e-05     1.9982e-08     1.5726e-08     4.0969e-14     1.7875e-07     1.1625e-01     1.1073e-04     3.3440e-04     1.1028e-08     2.3356e-09     1.1305e-16     3.5244e-05     1.0144e-07     8.0122e-08     1.2101e-13     3.4585e-08     2.4479e-02     1.3047e-05     2.1493e-04     8.2701e-10     5.9386e-11     2.5517e-15     3.6169e-05     6.3115e-09     5.2109e-10     1.8461e-13     3.0166e-15     6.6407e-18     2.1552e-10     2.4085e-02     3.4790e-06     8.1814e-06     1.4135e-08     4.0337e-09     3.2008e-12     3.3215e-13     1.2877e-16     2.0405e-19     4.5926e-24     1.2850e-07     2.8387e-09     7.6815e-09     5.0260e-11     1.9997e-12     5.7622e-15     4.2712e-17     8.3966e-21     4.5166e-23     6.4653e-14     2.2202e-05     1.7996e-07     3.1964e-06     3.3328e-08     1.4264e-08     1.1390e-10     1.2377e-11     1.9130e-16     1.9695e-19     2.5529e-24     1.1001e-25     1.1793e-07     4.5444e-08     5.9218e-08     2.6069e-10     9.3467e-10     2.8641e-13     8.3383e-16     1.1256e-20     1.6218e-20     7.4337e-27     4.0078e-14     4.8097e-04     1.6745e-05     5.0365e-05     2.2257e-07     4.1364e-07     1.8479e-10     1.3807e-11     5.8363e-14     1.4009e-13     5.0901e-17     3.8896e-14     3.3504e-05     2.1878e-06     6.3583e-06     2.1860e-09     7.9593e-10     1.8577e-12     1.7915e-17     1.0351e-02     4.6332e-04     5.7318e-03     4.7749e-06     9.1436e-06     5.1062e-09     4.3637e-08     9.4101e-09     6.6602e-08     6.9689e-11     1.8033e-09     8.8690e-20     1.9950e-03     9.8100e-06     1.0686e-06     6.8213e-09     1.1642e-07     9.2941e-08     1.0401e-07     1.3738e-08     5.3965e-29     5.5459e-22     5.3062e-01     6.0950e-03     2.1407e-03     9.1566e-06     2.1818e-05     4.3957e-07     7.1026e-06     2.4138e-07     1.2474e-04     1.3743e-04     1.0498e-05     7.3729e-08     6.6447e-07     8.5678e-08     1.0821e-07     1.5090e-09     4.4236e-24     6.7852e-03     1.5769e-04     4.8727e-04     1.0541e-07     3.4391e-06     3.7950e-07     9.6571e-06     1.8811e-28     1.4406e-28     2.4852e-28     1.5637e-28     2.1195e-07     2.8034e-06     4.9584e-07     1.0511e-08     5.9734e-29     5.9729e-29     6.0961e-29     6.1967e-29     6.2970e-29     4.1144e-05     9.0733e-07     1.1833e-05
1.1     3.5803e-31     7.4524e-12     4.5345e-28     1.2416e-17     8.1560e-03     3.1812e-29     3.3566e-24     5.7639e-23     9.9130e-30     6.3858e-29     8.7841e-30     3.6574e-25     9.7106e-19     5.9969e-04     1.8927e-12     2.1073e-11     1.0613e-10     8.0294e-12     6.4628e-29     1.4304e-10     2.7950e-02     5.8519e-12     5.4221e-16     5.3825e-25     6.6799e-17     3.1204e-13     4.2852e-14     1.1944e-19     1.5518e-14     8.8069e-05     9.2814e-10     9.2250e-06     6.2165e-18     2.0470e-13     3.0482e-10     2.7380e-07     2.1116e-12     3.4658e-08     2.5613e-04     2.2994e-07     3.9198e-07     1.4770e-12     7.8419e-12     1.4554e-07     1.1697e-05     7.1079e-10     3.8495e-08     1.1270e-01     3.5531e-05     1.7891e-05     6.6367e-11     2.6116e-13     3.8135e-22     5.1193e-07     2.1283e-05     4.7462e-09     2.9644e-09     6.7202e-15     1.7284e-07     7.3183e-02     4.0191e-05     1.3534e-04     2.8005e-09     3.8940e-10     6.1440e-19     1.7339e-05     3.0501e-08     2.1732e-08     2.4891e-14     3.5809e-08     1.6077e-02     6.7036e-06     1.1154e-04     3.2820e-10     1.5301e-11     2.8175e-16     2.1135e-05     2.6935e-09     1.9128e-10     4.2663e-14     7.4500e-16     1.3102e-19     2.1883e-10     1.6226e-02     1.9303e-06     4.3832e-06     5.8729e-09     1.2266e-09     8.1729e-13     6.5677e-14     2.7175e-17     2.6725e-20     1.8635e-26     2.8510e-07     1.2743e-09     3.1091e-09     1.2407e-11     5.6664e-13     1.2313e-15     8.0186e-18     8.0262e-23     1.5240e-26     1.0683e-13     2.4315e-05     1.2260e-07     1.8290e-06     1.7460e-08     5.6676e-09     3.2074e-11     3.2279e-12     1.6379e-16     2.0199e-19     1.2878e-24     1.4774e-28     1.3553e-07     2.5939e-08     4.0838e-08     9.0475e-11     3.3426e-10     1.3881e-13     4.3531e-16     9.3749e-21     8.0083e-23     6.1615e-29     6.2536e-14     3.8375e-04     1.2942e-05     3.3498e-05     1.4717e-07     2.7015e-07     9.2656e-11     4.2201e-12     7.2733e-17     4.8559e-17     3.5548e-20     1.2849e-16     2.5505e-05     1.6685e-06     4.9248e-06     1.4550e-09     4.8915e-10     1.6882e-14     1.3965e-17     7.8630e-03     3.5733e-04     3.8089e-03     3.0251e-06     5.8354e-06     1.3546e-09     9.1737e-10     1.2957e-12     3.0665e-14     7.9386e-19     1.1339e-18     2.2313e-20     1.4936e-03     1.2929e-05     1.0774e-06     2.0337e-09     8.2300e-09     8.0467e-11     1.7853e-11     3.3583e-14     5.9357e-29     7.2866e-22     7.9320e-01     1.2427e-02     4.6666e-03     2.4918e-05     7.7963e-06     4.8454e-08     1.6604e-06     6.0591e-07     3.4096e-04     4.3160e-04     2.8144e-05     1.9319e-07     1.2946e-07     1.8033e-08     2.1758e-08     1.7593e-10     5.4632e-24     1.6895e-02     4.0893e-04     1.3591e-03     2.8930e-07     6.6582e-07     7.0743e-08     2.7917e-06     2.0704e-28     1.5834e-28     1.4701e-28     8.0156e-29     5.5382e-07     7.5758e-06     1.1766e-06     2.5651e-08     6.5621e-29     6.5563e-29     6.7055e-29     6.8165e-29     6.9269e-29     9.8972e-05     2.4356e-06     3.2021e-05

# C/O = 30/70, metallicity = 0.01, 12+16 = 1.0
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     5.1842e-31     1.4821e-21     1.6086e-30     2.3085e-17     3.7071e-12     4.8110e-30     4.0551e-19     5.9833e-23     7.2310e-30     6.6633e-26     6.3831e-30     3.2724e-21     4.8256e-11     5.4945e-02     9.4352e-07     9.4772e-11     1.1294e-04     8.3947e-08     2.0835e-16     2.1874e-08     3.0806e-01     8.2575e-05     9.3737e-08     4.3233e-12     3.6235e-19     1.5353e-07     2.6370e-09     1.5097e-11     5.2542e-11     4.0279e-03     9.5336e-06     1.3273e-03     8.8592e-07     5.9018e-10     2.2857e-08     4.0335e-04     7.5289e-06     4.1691e-07     6.4364e-03     4.3996e-04     1.3721e-04     5.6701e-07     9.1601e-12     6.0605e-06     5.4519e-04     5.8417e-07     4.0642e-07     2.3233e-01     6.1882e-04     9.1804e-04     1.2586e-08     1.4460e-10     1.0583e-13     2.7539e-06     3.5426e-04     2.0715e-07     2.0657e-07     2.3341e-12     1.2907e-07     1.2101e-01     3.3977e-04     1.2242e-03     9.9611e-08     5.0393e-08     9.9206e-15     8.3619e-05     6.3666e-07     5.8592e-07     1.0471e-12     4.9862e-09     2.0447e-02     2.1243e-05     5.5749e-04     3.6665e-09     9.4440e-10     1.9879e-14     5.9316e-05     2.6319e-08     2.7379e-09     2.3130e-12     5.6865e-14     1.1450e-16     2.0324e-11     1.5758e-02     4.7482e-06     2.2706e-05     7.2169e-08     4.3942e-08     6.2718e-11     1.8428e-11     9.9282e-15     2.8672e-17     1.7163e-24     2.0728e-09     7.9694e-09     4.3705e-08     9.5438e-10     4.6073e-11     3.2750e-13     2.9541e-15     1.4448e-21     6.0004e-25     6.6143e-19     7.2628e-06     1.8082e-07     7.7587e-06     1.3938e-07     1.0033e-07     1.6678e-09     3.1953e-10     1.0749e-15     1.1748e-18     5.5786e-24     5.9462e-25     8.7169e-08     3.7142e-08     9.6019e-08     2.8866e-09     6.1602e-09     1.1804e-12     7.2042e-15     1.8090e-19     3.6838e-20     8.4694e-26     4.1458e-17     9.7000e-05     9.2844e-06     9.6793e-05     4.7036e-07     1.6380e-06     7.8618e-10     1.4110e-10     1.4562e-11     6.2736e-12     2.4045e-13     2.1793e-13     2.2322e-05     5.0973e-07     3.4786e-06     7.0789e-09     2.8774e-09     1.3739e-11     2.6372e-19     1.2284e-03     1.6080e-04     8.0035e-03     1.0883e-05     1.6917e-04     2.4211e-05     1.8438e-05     6.8857e-06     5.3173e-06     5.2852e-07     3.0448e-07     5.4319e-20     7.6009e-04     2.7302e-06     1.9616e-06     1.3382e-07     2.8671e-06     7.2476e-07     5.8293e-07     2.1286e-07     4.3118e-29     8.2171e-25     1.7858e-02     3.0656e-04     5.5871e-04     3.0094e-06     9.1497e-05     4.4848e-06     6.8257e-05     3.8507e-14     4.3653e-10     1.5503e-10     1.1024e-08     9.2029e-08     4.1597e-06     3.0382e-07     1.2646e-06     8.8053e-10     6.9221e-28     2.7996e-11     3.7175e-12     1.3080e-09     1.9225e-09     1.7408e-05     1.1957e-06     4.0799e-05     1.5642e-28     1.1565e-28     7.7838e-29     4.9728e-29     5.1176e-19     2.6460e-15     5.9757e-12     2.9183e-10     4.9502e-29     4.7749e-29     4.8710e-29     4.9555e-29     5.0379e-29     1.5944e-19     4.0659e-18     5.5254e-13
0.85    4.8901e-31     5.9312e-22     1.8530e-30     1.1313e-15     9.4889e-12     5.1171e-30     3.1856e-19     3.0857e-21     7.6909e-30     9.5345e-25     6.7764e-30     2.6915e-22     7.0879e-12     6.5324e-03     7.4628e-08     7.8535e-13     2.4499e-06     1.9311e-09     3.5504e-19     6.8296e-09     2.3782e-01     1.0929e-06     1.4888e-09     6.0370e-14     6.2388e-20     5.2727e-09     2.3934e-10     1.2840e-12     1.6625e-11     9.3282e-03     1.3888e-06     6.1839e-05     2.9480e-08     9.2105e-11     4.0231e-08     5.1316e-05     4.1134e-07     1.4769e-06     1.0229e-02     8.6606e-05     1.2066e-04     1.4804e-07     3.5412e-12     1.5153e-05     8.7620e-04     4.2698e-07     6.8609e-07     2.7802e-01     9.0558e-04     1.2711e-03     2.6682e-08     3.6383e-10     4.4999e-14     9.7520e-06     4.4601e-04     2.6956e-07     2.3940e-07     1.2870e-11     1.5679e-07     1.5340e-01     3.8236e-04     1.2956e-03     1.7693e-07     6.7994e-08     5.2513e-14     1.1494e-04     7.6366e-07     6.6834e-07     7.8873e-12     1.2365e-08     2.8014e-02     2.0769e-05     4.9961e-04     5.4581e-09     1.2848e-09     2.5414e-13     5.5198e-05     3.8766e-08     3.0417e-09     4.7143e-12     1.3106e-13     3.6607e-15     6.4542e-11     2.3968e-02     4.2808e-06     2.0101e-05     7.4102e-08     4.8312e-08     7.8902e-11     2.3623e-11     1.6954e-14     4.4487e-17     2.6210e-22     2.5159e-09     8.9370e-09     4.6966e-08     1.1381e-09     5.5749e-11     4.4999e-13     3.7607e-15     2.1253e-19     1.4965e-21     2.9256e-18     1.2671e-05     1.8895e-07     6.4206e-06     1.3006e-07     1.0487e-07     1.7753e-09     3.5443e-10     2.7385e-15     6.5322e-18     4.6468e-22     3.3496e-23     1.2341e-07     5.3066e-08     1.0983e-07     3.0560e-09     6.0955e-09     1.5492e-12     1.2836e-14     1.0107e-18     1.3621e-18     2.9709e-23     2.8995e-16     2.5544e-04     1.6346e-05     1.2120e-04     4.4063e-07     1.2158e-06     6.3214e-10     1.3720e-10     3.0217e-11     4.2312e-11     1.0884e-12     4.2067e-12     3.7864e-05     1.1980e-06     5.4792e-06     4.9886e-09     1.8488e-09     9.2185e-11     2.7383e-18     4.1194e-03     3.3800e-04     1.1236e-02     1.0399e-05     2.6629e-05     6.7252e-07     3.8410e-06     3.1436e-06     1.2995e-05     7.9257e-07     1.4527e-06     1.8919e-19     1.5571e-03     5.1456e-06     1.7849e-06     1.0576e-07     4.7315e-06     5.8287e-06     6.5991e-06     1.5457e-06     4.5840e-29     7.7702e-24     7.6585e-02     7.4678e-04     8.5418e-04     2.5486e-06     9.7140e-05     1.2550e-05     9.5980e-05     1.9283e-13     1.0866e-09     3.3778e-10     3.4038e-08     2.7019e-07     9.6319e-06     1.5714e-06     3.0332e-06     1.9183e-08     7.1845e-28     1.3347e-10     9.2275e-12     2.4905e-09     3.7977e-09     2.2914e-05     2.4283e-06     4.7837e-05     1.6091e-28     1.2375e-28     8.2769e-29     5.2764e-29     4.7872e-18     1.4106e-14     4.2922e-11     1.8633e-09     5.1090e-29     5.0704e-29     5.1786e-29     5.2661e-29     5.3525e-29     7.0725e-19     1.1815e-17     2.4997e-12
0.9     4.6492e-31     1.4476e-20     2.1077e-30     1.2914e-15     1.4540e-11     5.4142e-30     5.4085e-20     9.1494e-21     8.1506e-30     2.3204e-25     3.6061e-24     1.6282e-22     8.7403e-13     2.6658e-03     1.1110e-08     1.6530e-13     3.8026e-07     3.9631e-10     7.2209e-20     1.5037e-09     1.6621e-01     1.5348e-07     3.0196e-10     8.2107e-15     6.2895e-20     8.2042e-10     7.7140e-11     4.9356e-13     2.3736e-12     3.2337e-03     4.6559e-07     3.4914e-05     2.3905e-09     1.7385e-11     1.3232e-08     1.6313e-05     9.9366e-08     5.7129e-07     4.9359e-03     2.7563e-05     3.8747e-05     6.1795e-08     7.9121e-13     5.2904e-06     4.2708e-04     1.5709e-07     3.7747e-07     2.5928e-01     5.3602e-04     7.5740e-04     1.1839e-08     1.4344e-10     1.3362e-14     4.0079e-06     2.9182e-04     1.6861e-07     1.5609e-07     4.8051e-12     1.2875e-07     1.5032e-01     2.9952e-04     1.2201e-03     1.2059e-07     4.5625e-08     1.7736e-14     9.7049e-05     5.6623e-07     4.9628e-07     5.2327e-12     1.6304e-08     2.9139e-02     2.3031e-05     5.9692e-04     4.6521e-09     9.7944e-10     2.2017e-13     7.0338e-05     3.1995e-08     2.5293e-09     3.9691e-12     1.1274e-13     3.6413e-15     9.9599e-11     2.6945e-02     5.4959e-06     2.3807e-05     6.6557e-08     4.2084e-08     6.9034e-11     1.9792e-11     1.7438e-14     4.5172e-17     5.2498e-22     3.1457e-09     8.4660e-09     4.2481e-08     9.5205e-10     4.9099e-11     4.1842e-13     3.6843e-15     5.3665e-19     3.9607e-21     5.6944e-18     1.6494e-05     2.4902e-07     8.7599e-06     1.4182e-07     1.0775e-07     1.6884e-09     3.5408e-10     5.1848e-15     1.5692e-17     3.2810e-22     3.0353e-23     1.4341e-07     7.1803e-08     1.3062e-07     3.0086e-09     6.4527e-09     2.1296e-12     2.0497e-14     5.1034e-19     6.2041e-19     2.3023e-24     7.5490e-16     4.3187e-04     2.2132e-05     1.3357e-04     6.2058e-07     2.1679e-06     7.8942e-10     1.0804e-10     8.1452e-12     1.4844e-11     2.9303e-13     1.4915e-12     5.1838e-05     2.2292e-06     9.3890e-06     8.1598e-09     2.5359e-09     3.6886e-11     9.4121e-18     9.0427e-03     5.7473e-04     1.3695e-02     1.6424e-05     3.4955e-05     7.1693e-08     7.2903e-07     6.1177e-07     3.5431e-06     1.6708e-07     3.3371e-07     3.1757e-19     2.7474e-03     9.0216e-06     2.6067e-06     3.0388e-08     1.1425e-06     1.6609e-06     2.5485e-06     4.7985e-07     4.8537e-29     2.4580e-23     2.2277e-01     1.6377e-03     1.2260e-03     1.4729e-06     7.2465e-05     4.9386e-06     6.5138e-05     6.9609e-13     2.5474e-09     2.5580e-10     1.1684e-08     9.1244e-08     5.7192e-06     1.0500e-06     2.2693e-06     2.0718e-08     7.4724e-28     4.8131e-10     2.2843e-11     1.0345e-09     1.2598e-09     1.4683e-05     1.7107e-06     4.4712e-05     1.7017e-28     1.3038e-28     8.7753e-29     5.5859e-29     2.4121e-18     5.9146e-15     3.9782e-11     1.5886e-09     5.3995e-29     5.3730e-29     5.4858e-29     5.5775e-29     5.6684e-29     3.1201e-18     3.9301e-18     1.7919e-12
1.0     3.5970e-31     6.6506e-13     1.4352e-29     7.8937e-16     3.2996e-03     6.2603e-30     6.0199e-23     1.2231e-20     9.0530e-30     1.2052e-27     2.6785e-24     2.4370e-24     3.3808e-17     6.9234e-04     4.1571e-11     2.4962e-12     2.1948e-09     1.5862e-11     1.9623e-25     2.7671e-10     7.5956e-02     5.3434e-10     1.3307e-13     1.4434e-20     5.2594e-18     2.4859e-11     2.3951e-12     7.9547e-17     2.5423e-13     5.9944e-04     2.4963e-08     1.1696e-05     3.2514e-15     2.3318e-12     2.4618e-09     2.8022e-06     1.7172e-10     1.2820e-07     1.0669e-03     3.9290e-06     6.2189e-06     1.9699e-10     1.0068e-12     9.2149e-07     9.0486e-05     1.9630e-08     1.0873e-07     1.8960e-01     1.7823e-04     2.1117e-04     2.7500e-09     1.6188e-11     8.8695e-18     1.1065e-06     1.0851e-04     5.3517e-08     4.5486e-08     6.7404e-13     1.1175e-07     1.1488e-01     1.4344e-04     7.5973e-04     4.7599e-08     1.4193e-08     4.6297e-15     5.9246e-05     2.2806e-07     1.9479e-07     2.2413e-12     2.2332e-08     2.3323e-02     1.7311e-05     4.8644e-04     2.6537e-09     3.9997e-10     1.3136e-13     5.8927e-05     1.7109e-08     1.2664e-09     2.0182e-12     6.2488e-14     2.3848e-15     1.3832e-10     2.2289e-02     4.5842e-06     1.9460e-05     3.9422e-08     1.9195e-08     3.4381e-11     8.5041e-12     1.1407e-14     3.1815e-17     7.4264e-22     1.5268e-07     5.4950e-09     2.3401e-08     4.2006e-10     2.2741e-11     2.2427e-13     2.1372e-15     7.4883e-19     5.3872e-21     5.6448e-14     2.0229e-05     2.2211e-07     7.5877e-06     1.0951e-07     6.8745e-08     8.9513e-10     1.8663e-10     7.6703e-15     2.8115e-17     3.1991e-22     6.4874e-24     1.7806e-07     5.6405e-08     1.0921e-07     1.6785e-09     4.2242e-09     2.2988e-12     2.3934e-14     4.7278e-19     1.1968e-19     1.2662e-26     3.2745e-14     4.3935e-04     2.1318e-05     1.1231e-04     5.7065e-07     2.0446e-06     7.1530e-10     6.8903e-11     4.0105e-13     1.9391e-12     1.5996e-15     1.9362e-13     5.0576e-05     2.2372e-06     9.5986e-06     8.1978e-09     2.6013e-09     8.1724e-12     1.0385e-17     9.6131e-03     5.9892e-04     1.2164e-02     1.4200e-05     2.9304e-05     8.3030e-09     6.7783e-08     1.9189e-08     4.0450e-07     1.0479e-09     2.4136e-08     9.6274e-20     2.9822e-03     1.2170e-05     2.5480e-06     9.6883e-09     1.5746e-07     2.3242e-07     4.9318e-07     7.8614e-08     5.3965e-29     5.0924e-22     5.1843e-01     7.3612e-03     5.8400e-03     1.5110e-05     3.9038e-05     8.0531e-07     2.1265e-05     1.3875e-07     2.0418e-04     1.2992e-04     1.1719e-05     1.1715e-07     1.3707e-06     2.8341e-07     6.4449e-07     1.0551e-08     1.2680e-24     6.4050e-03     1.7559e-04     9.4919e-04     2.1227e-07     3.5700e-06     4.6456e-07     2.0966e-05     1.8704e-28     1.4414e-28     1.3964e-28     1.7255e-28     1.8677e-07     1.9352e-06     5.5000e-07     1.7531e-08     5.9407e-29     5.9772e-29     6.0960e-29     6.1967e-29     6.2970e-29     2.7778e-05     1.0009e-06     2.1583e-05
1.1     3.3986e-31     1.7949e-12     3.4586e-29     1.2117e-17     7.8490e-03     7.4088e-30     7.0628e-24     8.7783e-23     9.9375e-30     2.1055e-28     8.7881e-30     4.9236e-25     2.0353e-18     5.9683e-04     3.4446e-12     5.9192e-12     1.1119e-10     3.3539e-12     1.4249e-28     5.9212e-11     2.8353e-02     1.0206e-11     2.1187e-15     7.1871e-24     1.2629e-17     5.4542e-13     1.0733e-13     1.2336e-18     5.2806e-15     8.4430e-05     2.0966e-09     1.8450e-05     5.5896e-17     9.8450e-14     2.9885e-10     3.9999e-07     1.1186e-11     2.2016e-08     1.7319e-04     4.3003e-07     8.3960e-07     1.1402e-11     1.7605e-12     1.3364e-07     1.3545e-05     2.4191e-09     2.8518e-08     1.1523e-01     4.4101e-05     4.0074e-05     3.6822e-10     1.7518e-12     1.5128e-20     4.3679e-07     3.2759e-05     1.1008e-08     8.0570e-09     9.3371e-14     1.1286e-07     7.2111e-02     5.2467e-05     3.0580e-04     1.1251e-08     2.1714e-09     2.4606e-17     2.7694e-05     6.2969e-08     5.1663e-08     2.8643e-13     2.5577e-08     1.5290e-02     9.0835e-06     2.5145e-04     9.8631e-10     9.7959e-11     1.8561e-14     3.3248e-05     6.4847e-09     4.5062e-10     4.6992e-13     7.5336e-15     1.5687e-17     1.5309e-10     1.5032e-02     2.5472e-06     1.0258e-05     1.5820e-08     5.3305e-09     9.4412e-12     2.1741e-12     4.3044e-15     1.1531e-17     3.2178e-23     3.2218e-07     2.4002e-09     8.6107e-09     1.0357e-10     6.0949e-12     7.2446e-14     6.6737e-16     7.5713e-20     6.0287e-23     8.9817e-14     2.2058e-05     1.4998e-07     4.2838e-06     5.5874e-08     2.5605e-08     2.3600e-10     4.4195e-11     6.1211e-15     2.7312e-17     2.8805e-22     7.2976e-26     1.9601e-07     3.2582e-08     6.8098e-08     5.0535e-10     1.5140e-09     1.2079e-12     1.3524e-14     5.6246e-19     2.3481e-21     6.1681e-29     4.9595e-14     3.5376e-04     1.6526e-05     7.5850e-05     3.6445e-07     1.3675e-06     4.1992e-10     2.3618e-11     6.8332e-16     5.7203e-16     1.8662e-19     6.4841e-16     3.9103e-05     1.7091e-06     7.2522e-06     5.8116e-09     1.8099e-09     9.0294e-14     8.3197e-18     7.3623e-03     4.6073e-04     8.2045e-03     8.7719e-06     1.8661e-05     3.7297e-09     4.7436e-09     2.6879e-11     5.3524e-11     3.1137e-15     2.7141e-13     1.7822e-20     2.2599e-03     1.4880e-05     2.0657e-06     4.6408e-09     2.3628e-08     1.5343e-09     4.9250e-09     2.3457e-11     5.9368e-29     6.7282e-22     7.7884e-01     1.4467e-02     1.2093e-02     3.8998e-05     1.4372e-05     1.0102e-07     4.6674e-06     3.5355e-07     5.2962e-04     4.0266e-04     3.0877e-05     3.5185e-07     2.5800e-07     6.6712e-08     1.3135e-07     2.6965e-09     1.6653e-24     1.5748e-02     4.4753e-04     2.4652e-03     5.6627e-07     6.7547e-07     8.0478e-08     5.4735e-06     2.0670e-28     1.5824e-28     1.1757e-28     7.3909e-29     4.7911e-07     5.2257e-06     1.2771e-06     4.3429e-08     6.5563e-29     6.5585e-29     6.7064e-29     6.8171e-29     6.9270e-29     6.6884e-05     2.6287e-06     5.4506e-05

# C/O = 30/70, metallicity = 0.02, 12+16 = 1.0
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     5.0970e-31     1.4307e-16     1.9995e-30     3.1537e-17     1.2163e-07     4.8220e-30     1.2958e-18     9.6749e-23     7.2348e-30     5.0252e-25     1.2615e-26     3.7806e-21     1.7654e-10     4.9495e-02     1.7818e-06     3.8143e-11     1.6621e-04     1.3835e-07     2.5754e-16     1.3040e-08     2.9141e-01     1.2195e-04     1.4894e-07     1.1419e-11     1.9649e-19     1.4228e-07     5.2174e-09     5.4981e-11     9.6985e-12     5.5025e-03     2.2037e-05     2.4034e-03     3.1234e-06     4.0585e-10     2.8154e-08     6.5936e-04     2.3072e-05     2.6940e-07     4.6128e-03     8.1438e-04     4.0635e-04     2.6532e-06     4.5406e-12     5.8878e-06     6.6063e-04     2.0674e-06     2.7133e-07     2.4910e-01     1.0231e-03     2.1823e-03     6.9372e-08     1.3004e-09     6.1082e-13     2.2950e-06     6.0142e-04     7.1346e-07     6.8593e-07     3.1706e-11     1.0193e-07     1.2172e-01     4.3095e-04     2.4138e-03     4.6395e-07     3.6056e-07     3.0236e-14     1.1799e-04     1.5904e-06     1.5594e-06     1.5366e-11     1.8937e-09     1.8460e-02     2.2967e-05     8.0461e-04     1.0243e-08     9.1773e-09     8.9619e-13     7.1224e-05     7.3008e-08     8.3435e-09     2.8593e-11     1.0264e-12     1.2516e-14     7.1647e-12     1.2925e-02     4.6352e-06     3.0099e-05     1.4701e-07     1.7960e-07     4.9425e-10     3.8389e-10     5.3075e-13     3.9090e-15     2.0573e-22     2.3050e-09     9.6702e-09     1.1278e-07     6.4927e-09     6.1284e-10     1.1895e-11     1.8047e-13     6.9058e-19     1.5789e-21     6.5403e-18     5.3573e-06     1.9602e-07     1.0650e-05     2.3128e-07     1.9632e-07     4.9502e-09     1.9095e-09     1.0849e-14     3.8416e-17     7.7127e-23     6.7889e-24     1.1933e-07     3.7180e-08     1.2400e-07     6.8435e-09     9.5044e-09     2.8754e-12     1.2514e-13     2.3917e-19     4.3012e-19     1.1721e-24     1.5289e-17     5.9006e-05     9.2836e-06     2.3716e-04     1.2152e-06     1.0021e-05     1.4448e-09     3.1772e-10     6.0004e-11     3.7822e-11     3.7567e-12     2.4516e-12     2.8664e-05     7.6344e-07     1.1781e-05     2.4758e-08     6.2856e-09     4.9615e-11     8.1603e-20     7.7939e-04     1.6344e-04     1.7653e-02     6.0426e-05     3.1453e-04     4.9973e-05     5.8109e-05     2.6518e-05     2.7412e-05     3.8429e-06     2.8709e-06     2.7335e-20     8.8421e-04     5.8821e-06     8.1321e-06     8.4783e-08     5.6104e-06     3.3297e-06     6.7221e-06     1.1267e-06     4.3136e-29     2.9693e-25     1.1286e-02     3.2419e-04     1.1623e-03     3.2885e-06     1.1386e-04     7.5598e-06     2.2684e-04     2.8707e-12     6.7394e-09     1.5642e-09     4.3220e-09     3.7686e-08     7.0878e-06     6.3018e-07     1.0160e-05     1.0772e-08     1.0949e-27     7.6539e-08     2.4843e-09     2.0982e-08     3.5932e-10     1.5751e-05     1.5238e-06     7.1868e-05     1.5537e-28     1.1599e-28     7.9741e-29     4.9739e-29     4.3850e-12     1.2487e-11     6.9355e-12     9.9299e-11     4.9247e-29     4.7713e-29     4.8730e-29     4.9565e-29     5.0385e-29     1.6992e-10     9.4811e-12     2.5563e-10
0.85    4.8519e-31     2.0465e-21     2.1322e-30     9.2424e-16     6.3546e-12     5.1192e-30     1.0825e-18     9.0753e-21     7.6966e-30     5.4527e-24     6.7847e-30     4.1043e-22     1.4482e-11     6.1770e-03     1.7293e-07     3.6736e-13     2.6229e-06     2.2753e-09     3.5036e-19     2.1495e-09     2.3428e-01     1.3798e-06     2.1356e-09     9.9721e-14     2.2187e-20     4.1407e-09     4.8393e-10     4.1259e-12     3.1435e-12     8.1946e-03     3.0527e-06     1.3742e-04     1.1875e-07     4.0836e-11     3.3544e-08     7.7637e-05     1.2660e-06     6.3097e-07     6.7642e-03     1.8225e-04     2.5558e-04     6.8592e-07     1.3048e-12     1.1012e-05     9.6236e-04     1.5499e-06     3.4771e-07     2.8328e-01     1.5873e-03     2.7699e-03     1.6156e-07     3.2415e-09     2.6335e-13     6.1313e-06     7.4643e-04     1.0172e-06     8.0970e-07     1.3493e-10     1.1151e-07     1.4881e-01     4.9692e-04     2.9138e-03     1.1167e-06     6.1640e-07     3.0624e-13     2.0540e-04     2.1452e-06     1.9140e-06     1.2623e-10     6.0520e-09     2.5167e-02     2.8439e-05     1.1363e-03     2.5354e-08     1.4390e-08     9.0479e-12     9.5963e-05     1.3793e-07     1.1622e-08     1.1478e-10     5.3656e-12     2.2121e-13     3.2210e-11     2.0415e-02     6.0659e-06     4.4474e-05     1.7151e-07     1.9060e-07     6.1539e-10     4.3430e-10     9.9633e-13     7.1919e-15     1.9171e-20     3.6051e-09     1.2514e-08     1.1796e-07     6.7312e-09     6.9815e-10     1.7626e-11     3.1856e-13     2.6598e-17     1.9984e-19     1.4997e-18     1.0393e-05     2.4045e-07     1.5039e-05     3.1144e-07     2.3371e-07     4.6113e-09     1.7920e-09     2.7927e-14     3.0494e-16     4.2982e-21     3.5002e-22     1.7866e-07     7.0584e-08     1.7026e-07     6.4755e-09     1.0799e-08     4.0176e-12     1.4982e-13     4.3947e-18     6.0289e-18     2.6171e-21     1.4830e-16     2.0950e-04     1.8838e-05     2.7852e-04     1.4114e-06     1.0216e-05     1.7605e-09     2.5729e-10     6.0837e-11     1.8369e-10     4.0290e-12     1.7081e-11     5.2227e-05     1.4852e-06     1.3939e-05     2.7080e-08     8.0361e-09     2.5850e-10     1.4967e-18     3.5910e-03     4.0676e-04     2.3154e-02     5.4691e-05     1.2261e-04     1.0121e-06     5.2498e-06     4.2567e-06     3.8675e-05     2.2200e-06     7.3321e-06     1.6385e-19     2.1080e-03     9.0747e-06     7.5432e-06     6.2387e-08     6.3622e-06     9.4712e-06     2.7456e-05     4.4817e-06     4.5828e-29     4.8451e-24     7.1640e-02     9.6835e-04     1.7139e-03     3.2280e-06     1.4279e-04     1.8930e-05     2.7616e-04     1.9027e-13     1.5292e-09     2.6111e-10     8.9789e-09     9.8899e-08     1.1660e-05     2.5501e-06     1.5120e-05     1.0141e-07     7.5011e-28     1.4335e-10     1.2804e-11     7.5559e-10     5.0261e-10     1.4847e-05     1.8592e-06     6.9810e-05     1.6229e-28     1.2724e-28     8.2747e-29     5.2770e-29     2.8097e-19     4.0364e-16     7.4360e-12     4.2517e-10     5.1501e-29     5.0829e-29     5.1771e-29     5.2650e-29     5.3518e-29     8.6883e-19     9.5810e-20     1.0922e-13
0.9     4.6029e-31     1.6506e-21     5.6096e-30     1.1658e-15     4.2267e-12     5.4198e-30     4.6491e-22     3.8164e-21     8.1675e-30     1.8125e-26     2.2443e-24     4.1350e-24     1.6400e-15     2.6878e-03     4.0989e-10     3.4811e-14     2.5823e-08     3.9815e-11     3.4647e-23     4.8442e-10     1.6674e-01     1.1174e-08     9.2725e-12     9.9941e-18     5.3874e-21     3.0581e-10     3.7521e-11     8.7595e-15     5.1977e-13     2.8766e-03     3.4462e-07     1.0295e-04     3.0501e-13     7.9054e-12     1.0818e-08     1.8254e-05     7.1773e-09     2.7915e-07     3.2352e-03     4.4562e-05     6.6067e-05     1.7821e-08     3.0352e-13     3.7728e-06     4.6767e-04     3.7378e-07     2.2626e-07     2.6249e-01     8.8475e-04     1.7058e-03     7.3007e-08     1.1636e-09     1.0547e-14     2.7780e-06     4.8957e-04     6.0582e-07     5.2272e-07     5.0085e-11     9.0010e-08     1.4400e-01     3.8916e-04     2.7117e-03     7.0873e-07     3.9591e-07     1.4012e-13     1.6375e-04     1.5043e-06     1.3958e-06     7.6733e-11     8.2009e-09     2.6112e-02     2.9901e-05     1.2890e-03     1.9747e-08     1.0443e-08     6.7809e-12     1.0818e-04     1.0395e-07     9.0796e-09     8.7830e-11     4.1095e-12     1.7410e-13     5.0914e-11     2.3192e-02     6.9941e-06     5.0927e-05     1.5634e-07     1.7005e-07     5.4225e-10     3.7556e-10     1.0198e-12     7.5345e-15     2.9617e-20     4.3214e-09     1.2149e-08     1.0738e-07     5.6876e-09     6.1333e-10     1.6933e-11     3.2827e-13     4.1128e-17     2.9590e-19     2.9636e-18     1.3942e-05     2.7901e-07     1.8425e-05     3.5235e-07     2.5756e-07     4.5915e-09     1.8966e-09     4.5967e-14     5.6033e-16     6.4895e-21     2.6076e-22     2.1276e-07     9.3676e-08     2.0793e-07     6.6682e-09     1.2311e-08     5.5818e-12     2.2168e-13     5.4501e-18     2.6024e-18     2.1104e-24     3.8526e-16     3.7291e-04     2.6958e-05     2.9762e-04     1.6842e-06     1.1942e-05     2.2842e-09     2.0528e-10     9.7109e-12     6.2420e-11     2.2516e-13     4.7736e-12     7.3830e-05     2.4876e-06     1.8716e-05     3.3697e-08     1.0239e-08     1.1783e-10     4.9849e-18     8.1278e-03     7.2882e-04     2.8231e-02     5.7427e-05     1.3702e-04     3.8759e-08     8.5467e-07     2.8089e-07     1.0481e-05     1.0827e-07     1.4102e-06     2.3075e-19     3.9206e-03     1.3948e-05     8.1480e-06     3.7142e-08     2.2863e-06     3.1880e-06     1.1001e-05     1.3596e-06     4.8542e-29     1.2217e-23     2.1269e-01     2.2466e-03     2.5491e-03     2.8545e-06     1.2584e-04     7.9818e-06     1.9003e-04     7.0392e-13     3.8934e-09     4.3533e-10     4.6582e-09     3.8379e-08     6.9923e-06     1.5505e-06     1.0322e-05     7.9944e-08     7.4897e-28     5.3908e-10     3.7141e-11     9.8077e-10     2.5425e-10     9.8521e-06     1.2508e-06     6.0908e-05     1.6972e-28     1.3134e-28     8.7718e-29     5.5863e-29     6.0315e-19     2.0728e-16     6.1472e-12     3.1291e-10     5.3853e-29     5.3621e-29     5.4841e-29     5.5765e-29     5.6680e-29     3.9974e-18     9.3906e-20     7.5857e-14
1.0     3.9254e-31     1.9278e-13     3.7339e-30     7.2743e-16     3.1267e-03     6.0163e-30     2.9279e-22     1.0949e-20     9.0369e-30     7.8707e-27     2.6709e-24     3.1645e-24     3.4307e-16     6.8401e-04     1.3049e-10     7.1091e-13     4.3427e-09     7.5083e-12     4.1932e-24     9.7962e-11     7.6213e-02     1.6246e-09     1.2611e-12     6.2873e-19     1.2741e-18     4.5951e-11     7.8127e-12     1.5564e-15     5.9715e-14     5.4819e-04     7.2586e-08     2.3392e-05     5.3732e-14     1.1986e-12     1.9874e-09     4.1535e-06     1.3365e-09     7.2975e-08     6.9795e-04     8.1509e-06     1.4000e-05     2.9569e-09     2.8499e-13     6.3058e-07     9.9683e-05     7.4523e-08     7.5701e-08     1.9270e-01     2.6877e-04     4.9713e-04     1.9526e-08     3.2345e-10     1.1545e-15     8.6599e-07     1.7927e-04     1.8159e-07     1.5410e-07     1.4783e-11     7.2744e-08     1.0934e-01     1.8738e-04     1.6456e-03     2.4442e-07     1.2221e-07     4.7499e-14     9.3794e-05     5.5913e-07     5.3659e-07     2.7547e-11     1.2904e-08     2.0906e-02     2.2829e-05     1.0380e-03     9.5608e-09     3.8450e-09     3.0426e-12     8.8879e-05     4.6249e-08     4.0332e-09     3.6791e-11     1.7487e-12     7.6403e-14     7.9572e-11     1.9283e-02     5.8167e-06     4.1280e-05     9.1996e-08     8.0617e-08     2.6633e-10     1.6019e-10     5.8737e-13     4.4469e-15     2.8073e-20     1.4819e-07     8.1589e-09     5.9145e-08     2.4957e-09     2.6753e-10     8.6097e-12     1.7902e-13     3.5804e-17     2.2181e-19     3.9868e-14     1.7153e-05     2.4761e-07     1.5734e-05     2.8522e-07     1.8583e-07     2.6391e-09     1.1010e-09     5.4134e-14     6.6026e-16     1.0755e-20     1.1266e-22     2.5053e-07     7.7131e-08     1.8134e-07     4.1002e-09     9.2156e-09     5.4881e-12     2.0615e-13     7.6229e-18     6.3991e-19     1.2166e-22     2.1121e-14     3.8111e-04     2.6291e-05     2.4878e-04     1.5204e-06     1.0907e-05     2.3750e-09     1.4946e-10     1.8058e-12     1.4083e-11     2.7680e-14     5.8340e-13     7.2345e-05     2.4347e-06     1.8095e-05     3.3902e-08     1.0757e-08     2.8982e-11     5.3738e-18     8.5663e-03     7.5875e-04     2.5040e-02     4.7639e-05     1.1218e-04     2.1973e-08     1.6372e-07     3.4699e-08     1.8861e-06     1.0588e-08     1.5925e-07     8.7189e-20     4.2927e-03     1.7130e-05     7.3234e-06     2.2883e-08     4.2766e-07     5.0192e-07     2.0387e-06     2.4784e-07     5.3960e-29     3.9483e-22     5.0049e-01     9.5151e-03     1.3706e-02     2.3334e-05     7.6465e-05     1.4483e-06     6.2264e-05     1.0147e-07     3.0179e-04     1.1861e-04     1.3659e-05     2.1338e-07     1.8755e-06     4.2482e-07     2.7556e-06     3.2676e-08     5.4066e-25     5.8245e-03     2.0383e-04     1.8145e-03     5.5912e-07     2.8433e-06     3.7764e-07     2.6343e-05     1.8867e-28     1.4416e-28     1.0894e-28     1.6184e-28     1.9285e-07     1.5124e-06     6.3155e-07     3.0659e-08     5.9888e-29     5.9760e-29     6.0956e-29     6.1964e-29     6.2969e-29     2.0505e-05     1.1403e-06     3.8707e-05
1.1     3.0539e-31     4.8695e-13     5.1564e-30     9.4868e-18     7.2332e-03     6.6193e-30     3.0763e-23     4.3505e-23     9.9239e-30     1.4804e-27     8.7841e-30     7.0921e-25     6.6821e-18     5.8993e-04     7.2094e-12     1.5338e-12     1.2811e-10     1.2735e-12     6.4276e-28     2.1029e-11     2.8402e-02     1.9056e-11     1.2132e-14     1.0588e-22     2.7538e-18     8.2736e-13     2.3272e-13     1.0152e-17     1.5368e-15     7.7498e-05     4.6153e-09     3.6900e-05     3.9800e-16     4.8755e-14     2.3353e-10     5.9297e-07     6.1652e-11     1.4163e-08     1.1821e-04     7.5806e-07     1.6170e-06     8.2764e-11     4.2589e-13     9.1554e-08     1.5170e-05     8.0268e-09     2.1967e-08     1.1793e-01     6.3891e-05     9.7289e-05     2.4655e-09     2.3237e-11     6.9936e-19     3.8000e-07     5.3449e-05     3.3574e-08     2.7416e-08     1.3163e-12     7.1752e-08     6.8687e-02     7.1047e-05     6.7218e-04     5.9353e-08     2.3079e-08     1.1023e-15     4.2841e-05     1.4799e-07     1.4390e-07     3.9206e-12     1.5655e-08     1.3764e-02     1.2257e-05     5.3156e-04     3.3789e-09     9.4723e-10     7.8938e-13     4.8748e-05     1.5477e-08     1.3378e-09     1.0754e-11     3.7618e-13     5.7055e-15     9.1977e-11     1.3101e-02     3.2307e-06     2.1185e-05     3.6637e-08     2.2202e-08     6.8742e-11     3.5102e-11     1.9695e-13     1.6715e-15     7.9265e-21     2.9051e-07     3.6996e-09     2.1414e-08     5.6338e-10     6.0834e-11     2.4506e-12     6.1093e-14     1.4873e-17     3.3139e-20     5.9258e-14     1.8314e-05     1.6639e-07     8.6698e-06     1.5217e-07     8.3504e-08     7.9802e-10     2.9244e-10     3.5443e-14     4.8889e-16     9.7309e-21     6.7166e-24     2.5570e-07     4.4675e-08     1.1555e-07     1.4900e-09     4.2747e-09     2.7100e-12     9.3275e-14     7.1203e-18     7.7533e-20     1.0330e-27     2.9835e-14     3.0701e-04     2.0555e-05     1.6930e-04     9.6598e-07     7.3895e-06     1.8237e-09     7.4697e-11     5.7358e-15     1.9457e-14     1.1746e-18     1.8635e-15     5.6459e-05     1.8521e-06     1.3157e-05     2.5417e-08     8.1363e-09     9.1524e-13     4.3182e-18     6.5715e-03     5.8674e-04     1.7094e-02     2.9532e-05     7.0150e-05     1.2859e-08     2.6321e-08     2.9856e-10     1.6671e-08     2.1060e-12     3.3459e-10     1.8419e-20     3.2927e-03     1.8645e-05     5.1855e-06     1.3337e-08     9.1167e-08     2.9003e-08     1.8317e-07     1.9205e-09     5.9359e-29     5.7200e-22     7.5393e-01     1.8054e-02     2.7607e-02     5.6500e-05     2.8967e-05     2.6620e-07     1.3608e-05     2.5655e-07     7.5623e-04     3.5522e-04     3.4713e-05     6.3555e-07     3.4461e-07     1.0365e-07     4.5094e-07     1.0912e-08     7.2039e-25     1.3869e-02     5.0124e-04     4.4324e-03     1.4224e-06     6.4102e-07     6.5274e-08     6.8269e-06     2.0728e-28     1.5845e-28     1.0971e-28     7.0640e-29     4.7621e-07     3.9001e-06     1.3914e-06     7.2156e-08     6.5695e-29     6.5612e-29     6.7054e-29     6.8164e-29     6.9270e-29     4.7232e-05     2.8373e-06     9.0503e-05



# C/O = 30/70, metallicity = 0.00, 12+16 = 0.1
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     5.1521e-31     2.4160e-10     2.2613e-24     9.6311e-17     1.7767e-07     1.6171e-29     1.1194e-24     1.0848e-21     7.2279e-30     7.9990e-30     6.9655e-30     2.5779e-23     3.1897e-18     9.4877e-02     4.7406e-09     1.6952e-07     2.7123e-06     1.5178e-07     1.1450e-21     2.7953e-06     3.2097e-01     1.6191e-08     5.8072e-12     6.5789e-22     1.1771e-13     3.3031e-09     7.2456e-09     2.0346e-17     1.6110e-08     2.7927e-03     1.0718e-07     5.0876e-09     2.8025e-16     1.9668e-07     8.9290e-08     1.1484e-05     1.6632e-11     4.3304e-06     6.3806e-03     1.6423e-07     4.0464e-07     3.9269e-13     5.2465e-08     4.3115e-07     1.5042e-05     1.4071e-11     1.9525e-06     1.4539e-01     3.1119e-05     9.5533e-07     7.8628e-14     1.1896e-17     6.7754e-24     1.3922e-05     5.9307e-05     8.1981e-12     6.8087e-12     1.7179e-19     5.7042e-06     9.5650e-02     2.8781e-05     2.9786e-09     1.8243e-13     2.6374e-15     6.2722e-22     1.9072e-06     3.8296e-11     4.2548e-11     4.7303e-19     6.8454e-08     2.2101e-02     2.4304e-06     2.2837e-10     2.1810e-15     5.2017e-17     3.9295e-23     3.9335e-07     3.2099e-13     2.7794e-14     1.4853e-20     1.0669e-24     1.9080e-28     3.7189e-10     2.4141e-02     2.0412e-07     2.6198e-11     1.8944e-14     3.8641e-16     3.1196e-20     1.2745e-24     4.0545e-29     4.3476e-28     3.9195e-29     2.7327e-11     7.8080e-13     2.2971e-11     5.7826e-19     1.9356e-22     8.1626e-28     2.0707e-28     3.9995e-29     4.0795e-29     3.1350e-17     1.6190e-05     5.0049e-08     6.2741e-12     1.1297e-12     1.5695e-12     2.8979e-16     1.2631e-23     8.8139e-29     5.3690e-28     4.2394e-29     4.3123e-29     3.9271e-10     2.1734e-08     1.4808e-08     3.4844e-18     5.1753e-18     7.3870e-25     1.1331e-27     9.9510e-29     6.7362e-27     4.4794e-29     1.8043e-15     3.4817e-04     6.2984e-06     2.2204e-10     2.3033e-11     7.5495e-12     1.1719e-16     9.5832e-23     1.7255e-26     1.9814e-27     4.5600e-29     4.6407e-29     1.0961e-08     8.3625e-07     1.6349e-07     5.2693e-17     4.6693e-17     1.3284e-24     1.2180e-17     5.0146e-03     1.3644e-05     8.0883e-06     4.2686e-09     2.3098e-12     4.7601e-16     3.6913e-20     4.0291e-26     1.1923e-27     4.8794e-29     4.9594e-29     2.3045e-17     5.7447e-05     9.5546e-07     8.4202e-09     1.2758e-15     8.0899e-16     9.4566e-22     2.2355e-25     7.5604e-29     4.3116e-29     9.5312e-19     8.1701e-02     2.2935e-04     4.4655e-06     4.8590e-08     1.1302e-10     3.4888e-14     2.6462e-16     4.3892e-08     7.1868e-07     3.9194e-08     2.2648e-10     5.6497e-14     4.5833e-14     3.7349e-22     6.3639e-22     9.2340e-29     1.1064e-22     2.1153e-06     3.5711e-09     1.2569e-09     3.9779e-11     6.8935e-12     4.1216e-14     8.6695e-18     1.5243e-28     1.1642e-28     6.7738e-25     5.4866e-28     1.7243e-10     2.9218e-10     1.5895e-11     9.8329e-14     4.8251e-29     4.7591e-29     4.8707e-29     4.9555e-29     1.7416e-28     4.8120e-09     3.1241e-11     1.3325e-10
0.85    3.9105e-31     1.0753e-08     1.7291e-22     2.4029e-15     4.8726e-08     9.2874e-28     4.1220e-25     7.0316e-21     7.6634e-30     8.4984e-30     6.7870e-30     3.9488e-24     5.1680e-18     6.0691e-03     1.0138e-09     9.6975e-08     1.5171e-07     1.5914e-07     5.8703e-24     2.9272e-06     2.1346e-01     3.0066e-09     3.0243e-13     7.8172e-23     1.1082e-11     3.0362e-10     7.7463e-10     1.2349e-18     1.7496e-09     9.7021e-03     2.8472e-08     8.9239e-10     4.4848e-17     2.4953e-08     3.6474e-08     1.1400e-05     4.2701e-12     9.0436e-06     1.7383e-02     9.0660e-07     1.0136e-06     3.7165e-13     2.3728e-07     4.1225e-06     9.3693e-05     1.6196e-10     1.0607e-05     2.1215e-01     4.9515e-05     4.4961e-06     1.1008e-12     9.2991e-17     7.3128e-24     2.7903e-05     1.1274e-04     4.4463e-11     2.3213e-11     1.0522e-17     1.0625e-05     1.4345e-01     5.4743e-05     2.3184e-08     2.9683e-12     5.7346e-14     3.2613e-21     3.4394e-06     1.9135e-10     9.2767e-11     2.6969e-17     1.1409e-07     3.5410e-02     4.8657e-06     1.0840e-09     3.1591e-14     7.8923e-16     4.4701e-21     7.7754e-07     2.0267e-12     5.6622e-14     2.2201e-19     8.9832e-23     8.9509e-27     6.8644e-10     4.1952e-02     6.1347e-07     1.7739e-10     1.5298e-13     1.9551e-15     3.5994e-19     4.9627e-21     4.2537e-25     7.1129e-28     4.1642e-29     6.7775e-11     1.5329e-12     4.9574e-11     1.1559e-17     2.3654e-20     1.3694e-23     7.0900e-27     4.2492e-29     4.3342e-29     3.6724e-17     3.1946e-05     1.0107e-07     2.1196e-11     2.4526e-12     2.0214e-12     3.7904e-16     1.3982e-20     1.4621e-24     1.0204e-27     4.5041e-29     4.5899e-29     8.5227e-10     3.2880e-08     2.8127e-08     1.7416e-17     1.5434e-17     3.5056e-21     8.5777e-25     1.5791e-28     1.0884e-26     4.7625e-29     3.7962e-15     6.5537e-04     1.2056e-05     5.1558e-10     5.4937e-11     1.1486e-11     2.7392e-16     3.5087e-21     4.1852e-25     2.9592e-27     4.8461e-29     4.9297e-29     2.6146e-08     1.4884e-06     4.0720e-07     1.2544e-16     7.0298e-17     1.7212e-23     2.7781e-17     9.2248e-03     3.4059e-05     1.5052e-05     7.6555e-09     4.7092e-12     8.2279e-16     3.5212e-19     2.3770e-25     1.9687e-27     5.1840e-29     5.2690e-29     2.5990e-17     1.0430e-04     1.7231e-06     1.5023e-08     3.5297e-14     1.1895e-14     3.2308e-21     4.8576e-25     9.2022e-29     4.5847e-29     1.6913e-18     1.5934e-01     4.2596e-04     8.9229e-06     1.1437e-07     1.5505e-10     2.9545e-14     4.0049e-17     2.0835e-07     1.6038e-06     6.2073e-08     1.7210e-10     8.4281e-15     2.0792e-15     6.6616e-22     1.8450e-23     9.5172e-29     1.2411e-22     3.0395e-06     2.5571e-09     1.4707e-10     1.6111e-12     3.4908e-15     1.6174e-18     4.4407e-20     1.5968e-28     1.2371e-28     1.0646e-28     5.2742e-29     6.6066e-12     5.3449e-15     1.4720e-16     6.8063e-20     5.0688e-29     5.0819e-29     5.1796e-29     5.2665e-29     5.3801e-29     6.7023e-14     2.6767e-16     2.1715e-17
0.9     3.3000e-31     3.0282e-08     2.0063e-22     1.6390e-15     5.9938e-08     7.5514e-28     2.2423e-25     7.4398e-21     8.1184e-30     8.9988e-30     1.4446e-24     1.8887e-24     1.5278e-18     2.7619e-03     1.3861e-09     1.3932e-07     3.5695e-08     1.4658e-07     1.4589e-24     2.6853e-06     1.6417e-01     6.6069e-10     5.7051e-14     1.5274e-23     3.1811e-11     5.7510e-11     1.3419e-10     1.8822e-19     3.0235e-10     3.6872e-03     9.3820e-09     2.0591e-10     9.3663e-18     9.2579e-09     1.1020e-08     4.4387e-06     1.1000e-12     3.7553e-06     9.9565e-03     5.2618e-07     3.5161e-07     1.0154e-13     2.4709e-07     1.5693e-06     4.4211e-05     6.1217e-11     5.6118e-06     1.9193e-01     3.6062e-05     2.2457e-06     4.0456e-13     3.8241e-17     1.5960e-24     1.9546e-05     8.6692e-05     2.2374e-11     1.4843e-11     5.4325e-18     8.2606e-06     1.3435e-01     4.6031e-05     1.1280e-08     1.6568e-12     3.4730e-14     1.0368e-21     3.3762e-06     1.2542e-10     7.3386e-11     1.8268e-17     1.1432e-07     3.4313e-02     5.2880e-06     8.3735e-10     2.5382e-14     6.3072e-16     2.8582e-21     8.5430e-07     1.6458e-12     6.0534e-14     1.9465e-19     6.6782e-23     4.6097e-27     7.3325e-10     4.2076e-02     7.6985e-07     1.2481e-10     1.3327e-13     1.5543e-15     2.5155e-19     2.7503e-21     1.8177e-25     5.3837e-28     4.4094e-29     7.9736e-11     1.4078e-12     5.9503e-11     8.9359e-18     1.6909e-20     7.5357e-24     5.3869e-27     4.4994e-29     4.5894e-29     4.3777e-17     3.4836e-05     1.2236e-07     2.5103e-11     3.7770e-12     2.2391e-12     3.9132e-16     1.3195e-20     1.2700e-24     8.0371e-28     4.7694e-29     4.8606e-29     1.3078e-09     3.7493e-08     3.3548e-08     2.0726e-17     4.5306e-17     5.2938e-21     1.2013e-24     1.7085e-28     8.2352e-27     5.0448e-29     5.3758e-15     8.0792e-04     1.4301e-05     1.7863e-09     1.6127e-10     1.7038e-11     6.2304e-16     8.7156e-21     1.0289e-24     2.4675e-27     5.1319e-29     5.2193e-29     7.5126e-08     2.2932e-06     8.9028e-07     2.8933e-16     1.6105e-16     7.8842e-23     5.1329e-17     1.4008e-02     7.4265e-05     2.3806e-05     1.1301e-08     8.0236e-12     1.6596e-15     3.6559e-19     7.4573e-25     1.6475e-27     5.4893e-29     5.5792e-29     2.9270e-17     1.4852e-04     3.4066e-06     2.7939e-08     1.8095e-14     7.3514e-15     4.1854e-21     5.3661e-25     1.0233e-28     4.8564e-29     2.0953e-18     3.0045e-01     7.6257e-04     1.3400e-05     1.8298e-07     1.6060e-10     4.5229e-14     3.3919e-17     2.9782e-07     2.5299e-06     7.1417e-08     2.2749e-10     7.6738e-15     9.4260e-16     7.5943e-22     2.5400e-23     1.2374e-28     1.3240e-22     3.0812e-06     3.2882e-09     9.9980e-11     6.8564e-13     4.1598e-15     9.9045e-18     7.4850e-20     1.6903e-28     1.3034e-28     1.0751e-28     5.5842e-29     2.7598e-12     4.8123e-15     2.1629e-15     1.8633e-19     5.3568e-29     5.3754e-29     5.4860e-29     5.5777e-29     5.6688e-29     3.4540e-14     4.5725e-15     1.4032e-16
1.0     3.0150e-31     1.4595e-07     4.8598e-22     6.0705e-16     3.4058e-03     3.9120e-26     8.5190e-26     1.1128e-20     8.9965e-30     9.9961e-30     2.4943e-24     9.9096e-25     7.2843e-20     7.1246e-04     4.4784e-09     4.3650e-07     4.5275e-09     7.1781e-08     3.7022e-26     1.3039e-06     7.1539e-02     5.6825e-11     2.1894e-15     9.4015e-26     2.3287e-10     2.2488e-12     1.5967e-11     5.8997e-21     3.6645e-11     6.7341e-04     2.0686e-08     1.8360e-11     4.5128e-19     6.3407e-08     1.8542e-09     9.1595e-07     1.3125e-13     8.3469e-07     2.3395e-03     9.8300e-07     5.9528e-08     1.2449e-14     7.3492e-07     3.0636e-07     9.7198e-06     1.0988e-11     1.4337e-06     1.3594e-01     1.0062e-05     5.3137e-07     7.1135e-14     8.0932e-18     1.4490e-25     6.1138e-06     4.2372e-05     5.0683e-12     4.8016e-12     1.6059e-18     4.1178e-06     1.0505e-01     2.0479e-05     2.7190e-09     5.1140e-13     1.1668e-14     2.1724e-22     2.8419e-06     4.3021e-11     3.1057e-11     7.8859e-18     9.7378e-08     2.8544e-02     4.0524e-06     3.7553e-10     1.2944e-14     3.0293e-16     1.1741e-21     8.1227e-07     8.2042e-13     3.8057e-14     1.3096e-19     3.6520e-23     1.7094e-27     6.5575e-10     3.6539e-02     9.7043e-07     4.9852e-11     2.1650e-11     8.1838e-16     1.2985e-19     9.5388e-22     4.2121e-26     2.0786e-28     4.8981e-29     5.6647e-08     8.1420e-13     9.0041e-11     4.9633e-18     8.6534e-21     2.7423e-24     3.5554e-27     4.9995e-29     5.0980e-29     6.6744e-14     4.0335e-05     1.8704e-07     1.6815e-11     2.2078e-11     8.3449e-13     2.0623e-16     7.7603e-21     6.3408e-25     3.1472e-28     5.2980e-29     5.3984e-29     7.9764e-09     2.2349e-08     3.3389e-08     1.3033e-17     1.9186e-17     4.5938e-21     8.9979e-25     1.3958e-28     2.6501e-27     5.6005e-29     4.9496e-14     7.5491e-04     1.4183e-05     4.3861e-10     1.2786e-10     9.6313e-12     1.0673e-16     1.1685e-20     1.2901e-24     1.1960e-27     1.1524e-28     5.7978e-29     6.0611e-08     2.2567e-06     3.6285e-07     1.0008e-16     2.6813e-16     2.5339e-22     4.9626e-17     1.3734e-02     2.9831e-05     2.0518e-05     1.5956e-08     6.5655e-12     5.3753e-15     3.9064e-19     4.1377e-24     1.2832e-27     6.0976e-29     6.1976e-29     6.4660e-18     2.0354e-04     4.8667e-06     1.0645e-07     2.1758e-14     1.0556e-13     3.5965e-21     2.9889e-24     1.3277e-28     5.3964e-29     2.3608e-18     5.8795e-01     3.2224e-03     6.8737e-04     3.5368e-05     3.2009e-07     8.6621e-10     1.6595e-11     1.0163e-04     5.3665e-04     1.3827e-04     5.1177e-06     3.1798e-09     1.6389e-09     9.6497e-19     4.3290e-17     2.7075e-27     1.5361e-18     6.9936e-03     7.8664e-05     4.4712e-05     1.3326e-06     1.8907e-07     1.6242e-09     1.9315e-13     1.8600e-28     1.4424e-28     1.2122e-25     1.7083e-26     5.6202e-06     9.1377e-06     5.3821e-07     2.1534e-09     5.9038e-29     5.9803e-29     6.0960e-29     6.1966e-29     1.4550e-25     1.3834e-04     1.0092e-06     2.8568e-06
1.1     2.8972e-31     3.6430e-07     3.7061e-22     8.3053e-18     8.3680e-03     7.9617e-26     1.2613e-27     1.8010e-22     9.8983e-30     1.0996e-29     8.7841e-30     5.7025e-25     6.8486e-21     6.0986e-04     6.7813e-09     6.3549e-07     1.1667e-09     2.2278e-08     1.4343e-26     4.0071e-07     2.6114e-02     2.2274e-11     7.0870e-17     3.4127e-28     2.2257e-10     7.2480e-14     3.0733e-12     7.0624e-23     7.0531e-12     9.3569e-05     2.5347e-08     4.5097e-13     4.3072e-21     7.8965e-08     2.3720e-10     1.3741e-07     7.0164e-15     1.3576e-07     3.9361e-04     1.3355e-06     5.9717e-09     5.6048e-16     1.0007e-06     5.1903e-08     1.8199e-06     1.1852e-12     2.9443e-07     8.0982e-02     1.6396e-06     1.0160e-07     7.1091e-15     1.2684e-18     3.6441e-27     1.2749e-06     1.9401e-05     9.4472e-13     1.1514e-12     2.8442e-19     1.9036e-06     6.5704e-02     7.2902e-06     5.7418e-09     1.3441e-13     5.3278e-15     1.3679e-23     2.1478e-06     1.2351e-11     8.9494e-12     2.3260e-18     7.2737e-08     1.8417e-02     2.0341e-06     2.7304e-09     7.7027e-15     6.8206e-16     3.1746e-22     6.8224e-07     4.2139e-13     1.4032e-14     6.0500e-20     1.6574e-23     2.7651e-28     4.9553e-10     2.3817e-02     6.0253e-07     1.7999e-09     5.8029e-11     3.3333e-16     4.8612e-20     1.0337e-22     8.9629e-28     8.3952e-29     5.3883e-29     1.4821e-07     4.1163e-13     6.4801e-11     2.2227e-18     2.3270e-21     1.6045e-25     8.1842e-28     5.4982e-29     5.6082e-29     1.1756e-13     3.7872e-05     1.3198e-07     1.7583e-11     4.9439e-11     1.2522e-13     7.7399e-17     8.5093e-22     1.2581e-26     9.9048e-29     5.8281e-29     5.9387e-29     1.7439e-08     9.0489e-09     2.6601e-08     8.1933e-18     9.0206e-18     6.4933e-22     2.9023e-26     9.3931e-29     5.7326e-28     6.1611e-29     7.8331e-14     5.6494e-04     1.1275e-05     2.7075e-10     1.1294e-10     3.7564e-12     2.2865e-18     3.6448e-21     1.0802e-25     5.4886e-28     1.5462e-28     6.3780e-29     5.3277e-08     1.6947e-06     1.4421e-08     3.0905e-17     3.6008e-16     2.5762e-22     3.4780e-17     1.0068e-02     1.1601e-06     2.7972e-06     1.5523e-08     7.0482e-12     2.3940e-14     1.7995e-19     6.2277e-24     7.8780e-28     6.7078e-29     6.8178e-29     1.3797e-19     1.8689e-04     7.7287e-06     2.8499e-07     1.7460e-14     1.3577e-13     1.6429e-21     4.9285e-23     1.6078e-28     5.9363e-29     1.7665e-18     8.3505e-01     7.3749e-03     1.4663e-03     7.2355e-05     8.7903e-07     3.3878e-09     1.0566e-10     2.0234e-04     1.0363e-03     4.4410e-04     1.6695e-05     2.0723e-08     3.5691e-09     3.3985e-18     2.8079e-16     3.3285e-26     1.3229e-18     1.7718e-02     2.4685e-04     1.7313e-04     2.6676e-06     5.2042e-07     4.4640e-09     6.7236e-13     2.0522e-28     1.5836e-28     2.9589e-26     5.1242e-27     1.1259e-05     2.6822e-05     1.2596e-06     7.3443e-09     6.4989e-29     6.5632e-29     6.7058e-29     6.8166e-29     1.4016e-25     3.6043e-04     2.6514e-06     9.5469e-06

# C/O = 30/70, metallicity = 0.005, 12+16 = 0.1
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     5.5034e-31     1.5159e-15     8.0636e-30     4.4880e-17     1.5988e-07     5.2532e-30     8.7199e-20     5.2455e-22     7.2607e-30     3.4679e-27     1.8281e-24     3.6164e-21     6.9581e-12     8.1138e-02     5.0511e-07     5.4227e-10     7.4584e-05     4.8267e-08     1.3445e-16     1.1124e-07     3.0784e-01     4.4152e-05     5.0925e-08     1.0662e-12     6.9630e-19     2.6082e-07     2.0022e-09     4.0815e-12     3.2422e-10     6.2661e-03     6.7923e-06     9.6706e-04     1.9900e-07     3.1880e-09     5.4490e-08     2.9842e-04     2.2899e-06     1.4340e-06     5.2770e-03     2.9927e-04     1.2777e-04     2.0467e-07     4.3429e-11     8.6951e-06     2.6092e-04     3.9873e-07     3.2330e-07     1.7377e-01     3.2280e-04     2.0834e-04     3.8319e-09     5.6193e-11     3.6415e-14     4.3365e-06     1.2086e-04     4.5411e-08     3.9330e-08     1.3514e-12     1.8316e-07     1.1083e-01     1.4793e-04     3.7128e-04     1.9871e-08     6.0355e-09     2.8447e-15     3.2263e-05     1.6319e-07     1.5046e-07     5.7167e-14     2.1078e-08     2.3820e-02     9.5795e-06     1.3240e-04     1.0072e-09     9.6228e-11     3.0241e-16     1.9381e-05     6.3536e-09     6.7944e-10     2.8363e-13     4.8953e-15     8.5932e-19     1.1086e-10     2.3944e-02     2.1463e-06     5.3750e-06     1.7850e-08     5.3650e-09     4.7928e-12     6.8331e-13     1.9755e-16     4.0389e-19     3.8134e-27     7.4954e-10     2.6214e-09     7.6713e-09     7.5288e-11     2.9964e-12     1.2065e-14     8.0265e-17     1.2449e-23     4.6124e-28     2.0562e-17     1.4602e-05     1.1619e-07     1.5413e-06     2.4935e-08     1.3704e-08     1.5380e-10     1.6504e-11     3.7409e-17     8.9030e-21     5.3140e-25     1.0903e-26     6.1610e-08     3.8689e-08     4.3562e-08     2.8720e-10     9.3380e-10     1.6322e-13     3.3410e-16     5.1406e-21     2.6537e-21     1.2008e-26     3.6717e-16     2.6137e-04     1.1935e-05     3.3662e-05     1.1088e-07     8.5257e-08     1.2495e-10     3.8371e-11     6.4705e-12     1.4922e-12     1.0923e-13     2.0146e-14     1.9464e-05     8.2610e-07     2.7744e-06     7.1359e-10     3.9896e-10     9.2919e-12     2.2007e-18     3.3579e-03     2.1257e-04     3.6911e-03     1.8119e-06     1.2003e-04     1.0851e-05     1.0456e-05     4.1371e-06     2.0526e-06     1.8271e-07     3.4446e-08     1.1524e-19     8.3283e-04     2.2946e-06     9.3238e-07     1.5747e-07     1.8456e-06     4.8048e-07     1.2684e-07     2.2509e-08     4.3093e-29     3.4891e-24     5.4124e-02     4.3354e-04     3.1475e-04     2.5402e-06     4.1571e-05     8.1423e-07     1.3295e-05     1.2576e-11     3.0699e-09     2.6942e-09     1.4017e-08     5.5266e-08     5.5438e-07     1.3374e-08     4.8833e-08     7.8800e-12     3.6124e-27     1.2283e-07     2.8592e-09     1.4420e-08     4.6170e-09     4.4356e-06     1.2039e-07     7.5400e-06     1.5582e-28     1.1681e-28     1.6763e-28     4.9853e-29     1.3230e-11     6.5576e-11     1.0267e-11     5.0066e-11     4.9314e-29     4.7815e-29     4.8682e-29     4.9538e-29     5.0372e-29     1.0159e-09     1.4706e-11     2.6190e-10
0.85    4.7279e-31     3.9739e-21     1.9157e-30     1.4331e-15     1.2905e-11     5.1169e-30     4.9601e-20     3.7548e-21     7.7029e-30     7.9093e-26     6.7736e-30     1.0111e-22     2.4258e-12     7.0158e-03     1.9551e-08     1.4106e-12     2.4713e-06     2.3270e-09     3.5350e-19     1.6596e-08     2.4736e-01     7.5446e-07     1.3590e-09     3.2810e-14     7.4303e-20     6.6609e-09     1.8743e-10     5.5897e-13     5.3988e-11     1.0171e-02     8.8685e-07     3.2251e-05     3.7903e-09     1.6875e-10     3.9462e-08     3.8444e-05     1.5916e-07     3.3036e-06     1.2557e-02     4.1016e-05     5.7554e-05     5.0474e-08     7.5871e-12     1.4705e-05     6.6242e-04     1.2793e-07     8.9832e-07     2.2982e-01     5.7388e-04     5.2337e-04     4.7866e-09     4.5934e-11     8.4103e-15     1.3058e-05     2.5964e-04     8.3148e-08     7.3987e-08     1.3073e-12     3.0055e-07     1.4458e-01     2.9724e-04     5.9002e-04     3.9600e-08     1.1026e-08     5.7203e-15     6.9035e-05     3.0287e-07     2.6702e-07     5.8265e-13     3.3800e-08     3.1555e-02     1.7906e-05     2.5308e-04     1.8537e-09     1.9660e-10     8.9001e-15     3.8398e-05     1.3733e-08     1.2348e-09     6.0998e-13     1.0486e-14     8.7146e-17     1.8941e-10     3.2254e-02     3.9498e-06     1.0577e-05     3.2184e-08     1.0007e-08     9.7947e-12     1.3678e-12     4.2594e-16     6.5900e-19     3.7284e-24     2.0075e-09     5.7272e-09     1.6543e-08     1.6446e-10     5.0452e-12     1.9355e-14     1.2635e-16     1.6346e-21     8.0668e-24     9.0049e-18     2.0392e-05     1.7497e-07     3.2593e-06     4.4321e-08     2.3143e-08     2.6969e-10     2.6655e-11     1.0563e-16     6.1625e-20     4.8871e-23     1.8423e-24     8.4229e-08     6.0398e-08     6.7843e-08     5.2705e-10     1.5148e-09     3.0454e-13     8.0742e-16     2.0980e-19     1.7384e-19     3.3900e-23     8.5032e-16     4.2850e-04     1.6905e-05     4.4889e-05     1.9055e-07     2.1415e-07     2.1369e-10     4.9292e-11     1.1300e-11     7.1983e-12     1.8507e-13     5.6436e-13     2.8874e-05     1.4980e-06     4.4654e-06     1.5092e-09     7.1789e-10     3.1237e-11     6.9696e-18     6.4938e-03     3.4237e-04     4.9795e-03     2.3224e-06     1.1429e-05     5.6731e-07     3.0937e-06     1.9954e-06     3.3912e-06     1.7511e-07     1.6317e-07     2.1269e-19     1.3414e-03     4.0363e-06     1.0748e-06     1.8592e-07     4.2236e-06     2.3026e-06     1.2373e-06     3.1791e-07     4.5807e-29     1.3305e-23     1.1594e-01     7.4774e-04     4.3558e-04     4.7702e-06     7.2635e-05     5.5140e-06     2.6399e-05     2.9102e-13     1.0069e-09     1.4183e-09     8.0598e-08     4.0360e-07     4.1732e-06     3.4716e-07     3.7181e-07     1.4337e-09     7.2610e-28     1.8306e-10     2.0004e-11     1.6589e-08     2.1860e-08     1.8626e-05     1.4606e-06     1.6005e-05     1.6243e-28     1.2475e-28     8.2746e-29     5.2775e-29     7.6354e-17     1.8203e-13     8.1831e-11     2.2641e-09     5.1528e-29     5.0694e-29     5.1771e-29     5.2652e-29     5.3520e-29     2.0468e-18     4.9531e-16     1.7833e-11
0.9     4.4549e-31     1.3865e-19     2.0486e-30     1.4584e-15     7.3250e-12     5.4032e-30     6.2733e-20     4.7029e-21     8.1520e-30     1.8325e-25     1.3173e-24     5.0683e-23     9.9093e-13     2.7404e-03     7.7377e-09     1.3315e-13     3.4863e-07     3.8238e-10     7.8811e-20     3.3426e-09     1.6091e-01     1.1271e-07     1.8697e-10     6.1410e-15     1.5446e-20     3.1895e-10     2.4911e-11     1.6030e-13     5.8202e-12     3.2739e-03     1.4021e-07     2.3418e-05     1.2489e-09     2.6104e-11     1.2341e-08     1.0827e-05     4.0551e-08     1.1745e-06     5.7104e-03     1.0005e-05     1.3949e-05     8.2066e-09     1.5179e-12     5.0127e-06     3.0656e-04     2.8649e-08     3.3903e-07     2.1809e-01     3.3151e-04     2.8952e-04     1.7334e-09     7.0564e-12     3.3180e-16     4.9333e-06     1.6126e-04     5.1376e-08     4.6136e-08     1.2749e-13     2.3991e-07     1.4903e-01     2.1701e-04     4.9271e-04     2.6859e-08     6.9703e-09     6.5085e-16     5.6352e-05     2.1792e-07     1.8687e-07     3.0501e-13     3.9833e-08     3.4638e-02     1.8868e-05     2.5429e-04     1.4508e-09     1.4395e-10     5.6045e-15     4.9122e-05     1.0913e-08     9.5222e-10     4.4443e-13     7.4021e-15     4.7192e-17     2.4565e-10     3.7592e-02     5.2427e-06     1.0662e-05     2.5657e-08     8.2376e-09     7.6666e-12     9.9091e-13     3.2150e-16     4.6847e-19     4.7980e-24     2.5644e-09     4.9213e-09     1.4233e-08     1.2683e-10     4.1040e-12     1.4476e-14     9.8906e-17     5.0874e-21     2.7985e-23     1.3684e-17     2.6364e-05     3.2869e-07     4.0055e-06     4.2877e-08     2.1692e-08     2.3318e-10     2.3747e-11     1.6794e-16     1.3380e-19     3.2975e-24     9.9010e-25     1.0096e-07     7.1661e-08     7.8112e-08     4.7686e-10     1.4294e-09     3.5632e-13     1.0355e-15     4.0219e-20     8.2791e-20     8.6801e-26     1.6667e-15     6.0205e-04     2.1114e-05     5.4224e-05     2.4994e-07     3.7284e-07     2.2367e-10     2.6030e-11     1.2472e-12     1.2555e-12     6.7124e-15     2.2464e-13     3.7852e-05     2.4998e-06     6.9721e-06     2.2020e-09     7.4573e-10     9.0916e-12     1.8389e-17     1.1518e-02     5.1413e-04     6.4347e-03     6.3950e-06     1.1876e-05     7.4656e-08     4.5824e-07     1.9952e-07     5.6028e-07     5.5314e-09     2.1044e-08     3.0463e-19     2.1054e-03     7.4324e-06     1.2761e-06     3.8481e-08     9.1001e-07     6.2237e-07     4.7345e-07     9.0320e-08     4.8533e-29     3.3176e-23     2.6215e-01     1.3768e-03     6.3567e-04     1.6874e-06     4.3014e-05     2.3830e-06     1.8591e-05     8.0857e-13     1.9245e-09     4.6309e-10     2.7259e-08     1.5075e-07     2.6904e-06     2.8423e-07     3.2854e-07     2.3437e-09     7.4869e-28     4.9345e-10     1.8895e-11     5.2627e-09     7.0220e-09     1.3079e-05     1.2393e-06     1.7216e-05     1.6925e-28     1.3013e-28     8.7692e-29     5.5720e-29     3.6096e-17     8.4050e-14     9.8769e-11     2.7595e-09     5.3758e-29     5.3744e-29     5.4839e-29     5.5764e-29     5.6679e-29     3.2396e-18     1.8419e-16     1.6355e-11
1.0     3.7663e-31     2.5324e-12     1.3557e-28     8.4275e-16     3.3744e-03     1.3810e-29     1.3431e-23     1.3185e-20     9.0571e-30     1.4477e-28     2.6496e-24     2.1453e-24     6.3695e-18     7.1200e-04     1.7714e-11     8.0850e-12     1.2697e-09     4.3003e-11     2.5999e-26     7.7130e-10     7.6672e-02     2.2365e-10     2.3077e-14     5.3312e-22     2.3531e-17     1.1235e-11     9.7627e-13     5.9956e-18     6.5388e-13     6.3763e-04     1.0008e-08     5.8478e-06     2.8940e-16     4.0531e-12     2.7682e-09     2.1978e-06     3.1965e-11     2.5967e-07     1.2076e-03     1.7935e-06     3.0443e-06     2.3078e-11     3.6652e-12     9.8669e-07     6.5431e-05     5.3976e-09     7.5291e-08     1.5359e-01     1.2188e-04     8.0236e-05     4.5175e-10     1.5890e-12     1.1133e-19     1.3272e-06     6.3850e-05     1.8278e-08     1.4078e-08     4.4055e-14     2.0970e-07     1.1121e-01     1.0867e-04     3.2144e-04     1.1860e-08     2.0762e-09     1.1960e-16     3.7301e-05     9.9097e-08     7.9024e-08     1.3078e-13     4.3504e-08     2.7082e-02     1.3780e-05     2.1777e-04     9.5978e-10     6.2066e-11     2.7924e-15     3.9486e-05     7.2808e-09     5.5381e-10     2.0454e-13     3.0663e-15     7.4165e-18     2.7543e-10     3.0348e-02     4.1582e-06     9.3401e-06     1.6779e-08     4.0300e-09     3.4934e-12     3.5547e-13     1.5523e-16     2.1637e-19     5.0268e-24     1.2801e-07     3.5438e-09     8.8387e-09     5.4090e-11     1.9230e-12     5.8280e-15     4.0589e-17     9.1054e-21     4.9492e-23     6.4169e-14     2.9358e-05     2.4739e-07     3.5410e-06     3.6622e-08     1.4358e-08     1.1876e-10     1.1486e-11     2.3195e-16     2.4960e-19     2.8627e-24     1.1515e-25     1.2845e-07     5.2770e-08     6.9665e-08     2.7218e-10     9.0496e-10     3.3157e-13     1.0358e-15     1.2911e-20     1.6615e-20     4.9444e-28     4.0065e-14     5.8636e-04     2.0020e-05     4.4575e-05     2.2558e-07     2.8818e-07     1.7434e-10     1.3352e-11     5.9820e-14     1.4527e-13     5.3463e-17     3.9661e-14     3.6236e-05     2.4626e-06     6.9460e-06     1.8739e-09     6.9181e-10     1.8882e-12     2.0023e-17     1.1825e-02     5.2193e-04     5.5808e-03     4.0804e-06     8.0429e-06     4.8275e-09     4.2756e-08     9.4321e-09     6.7971e-08     7.2408e-11     1.8693e-09     1.0063e-19     2.1957e-03     1.0149e-05     1.0400e-06     6.7372e-09     1.1222e-07     9.3398e-08     1.0592e-07     1.4102e-08     5.3961e-29     6.1064e-22     5.5661e-01     6.2330e-03     2.1701e-03     9.1569e-06     2.1650e-05     4.3909e-07     7.0259e-06     2.4036e-07     1.2448e-04     1.3692e-04     1.0456e-05     7.2804e-08     6.8903e-07     8.8601e-08     1.1154e-07     1.5863e-09     4.4224e-24     6.7598e-03     1.5707e-04     4.8551e-04     1.0490e-07     3.3389e-06     3.8058e-07     1.0003e-05     1.8700e-28     1.4434e-28     2.5085e-28     3.2314e-28     2.1075e-07     2.7884e-06     4.9341e-07     1.0443e-08     5.9390e-29     5.9839e-29     6.0957e-29     6.1965e-29     6.2968e-29     4.0923e-05     9.0290e-07     1.1778e-05
1.1     3.3254e-31     7.4315e-12     4.5114e-28     1.2597e-17     8.1464e-03     3.1630e-29     1.3952e-24     5.8175e-23     9.9231e-30     3.5195e-29     8.7841e-30     3.7954e-25     7.4433e-19     6.0669e-04     1.9651e-12     2.1010e-11     9.9003e-11     1.4954e-11     6.7492e-29     2.6750e-10     2.8688e-02     6.1462e-12     5.7270e-16     5.9661e-25     6.6457e-17     3.2284e-13     4.4759e-14     1.3085e-19     1.5298e-14     8.9813e-05     9.9319e-10     9.2250e-06     6.8135e-18     2.0649e-13     4.1347e-10     3.2153e-07     2.3714e-12     4.5026e-08     1.7064e-04     2.1485e-07     4.2086e-07     1.6275e-12     7.8138e-12     1.4514e-07     9.2062e-06     6.7788e-10     1.8892e-08     9.1445e-02     2.9053e-05     1.4629e-05     6.1745e-11     2.0962e-13     4.3263e-22     4.9079e-07     1.9716e-05     4.0936e-09     2.5599e-09     7.3652e-15     1.9715e-07     6.9292e-02     3.7677e-05     1.2176e-04     2.9014e-09     3.3503e-10     6.9775e-19     1.7728e-05     2.9402e-08     2.1253e-08     2.7466e-14     4.2095e-08     1.7593e-02     6.9821e-06     1.1105e-04     3.7786e-10     1.5848e-11     3.3191e-16     2.2957e-05     3.0980e-09     2.0798e-10     4.7175e-14     7.4801e-16     1.5833e-19     2.6203e-10     2.0125e-02     2.3377e-06     5.0698e-06     7.0271e-09     1.2794e-09     9.0144e-13     7.2971e-14     3.3597e-17     3.0542e-20     2.3934e-26     2.8493e-07     1.6510e-09     3.7471e-09     1.3578e-11     5.2932e-13     1.2423e-15     7.6970e-18     1.0010e-22     1.9561e-26     1.0664e-13     2.9442e-05     1.7115e-07     2.0691e-06     1.9305e-08     5.6632e-09     3.2929e-11     2.8503e-12     1.9432e-16     2.5065e-19     1.5846e-24     1.6960e-28     1.4302e-07     2.9519e-08     4.7739e-08     9.2734e-11     3.1462e-10     1.5807e-13     5.2760e-16     1.1499e-20     8.4380e-23     6.1615e-29     6.2665e-14     4.5692e-04     1.5220e-05     2.9586e-05     1.4735e-07     1.8090e-07     7.9000e-11     3.6940e-12     8.6542e-17     5.0484e-17     3.6481e-20     1.3180e-16     2.7347e-05     1.8601e-06     5.3360e-06     1.1930e-09     4.0953e-10     1.7312e-14     1.5589e-17     8.8869e-03     3.9835e-04     3.7015e-03     2.5180e-06     5.1866e-06     1.2223e-09     7.5301e-10     1.3850e-12     3.4821e-14     9.3095e-19     1.5335e-18     1.9433e-20     1.6303e-03     1.3134e-05     1.0564e-06     2.0549e-09     7.2257e-09     8.4566e-11     2.0124e-11     3.9234e-14     5.9362e-29     7.3262e-22     8.1103e-01     1.2526e-02     4.6876e-03     2.4927e-05     7.7792e-06     4.7900e-08     1.6025e-06     6.0516e-07     3.4084e-04     4.3124e-04     2.8118e-05     1.9299e-07     1.3714e-07     1.8698e-08     2.2064e-08     1.9273e-10     5.4628e-24     1.6880e-02     4.0856e-04     1.3582e-03     2.8903e-07     6.5422e-07     7.0385e-08     2.8577e-06     2.0542e-28     1.5833e-28     1.4681e-28     8.0731e-29     5.5298e-07     7.5656e-06     1.1753e-06     2.5613e-08     6.5103e-29     6.5600e-29     6.7058e-29     6.8166e-29     6.9270e-29     9.8838e-05     2.4329e-06     3.1990e-05

# C/O = 30/70, metallicity = 0.01, 12+16 = 0.1
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     5.4527e-31     1.5470e-21     1.6054e-30     2.3060e-17     5.9244e-12     4.8110e-30     4.0657e-19     5.9766e-23     7.2442e-30     6.5784e-26     6.4056e-30     3.4549e-21     4.8282e-11     5.4974e-02     9.5473e-07     9.5287e-11     1.1294e-04     8.3964e-08     2.0841e-16     2.1831e-08     3.1042e-01     8.2726e-05     9.3757e-08     4.3260e-12     4.5703e-19     1.5345e-07     2.6380e-09     1.5115e-11     5.2132e-11     4.0468e-03     9.5398e-06     1.3271e-03     8.8760e-07     5.8950e-10     2.3535e-08     4.0526e-04     7.5359e-06     5.3283e-07     5.5399e-03     4.3992e-04     1.3841e-04     5.6768e-07     9.1006e-12     6.0567e-06     4.9697e-04     5.6291e-07     1.8186e-07     1.9671e-01     5.9265e-04     8.6888e-04     1.2853e-08     1.3916e-10     1.0282e-13     2.7105e-06     3.5555e-04     2.0394e-07     1.9671e-07     2.3424e-12     1.4410e-07     1.1979e-01     3.3879e-04     1.2474e-03     1.1257e-07     5.0088e-08     1.0061e-14     9.1744e-05     6.4212e-07     5.9397e-07     1.1229e-12     1.0093e-08     2.4233e-02     2.2387e-05     5.7676e-04     4.3409e-09     1.0394e-09     2.2167e-14     6.6542e-05     3.0266e-08     2.8928e-09     2.7360e-12     6.0844e-14     1.2073e-16     4.9861e-11     2.2853e-02     5.5513e-06     2.5798e-05     8.3996e-08     4.5337e-08     7.2733e-11     2.1198e-11     1.2989e-14     3.5285e-17     1.8749e-24     2.5421e-09     9.9625e-09     4.9183e-08     1.0748e-09     5.0707e-11     3.9163e-13     3.3366e-15     2.0659e-21     6.6030e-25     1.9989e-18     1.3145e-05     2.4082e-07     8.6358e-06     1.5503e-07     1.0503e-07     1.8506e-09     3.5384e-10     1.4996e-15     1.6451e-18     5.7233e-24     6.0201e-25     9.6297e-08     5.3742e-08     1.1638e-07     3.1822e-09     6.4933e-09     1.4754e-12     9.3517e-15     1.8305e-19     3.7141e-20     1.0902e-25     1.3115e-16     1.9043e-04     1.3401e-05     8.0984e-05     5.0482e-07     1.2403e-06     7.9182e-10     1.4987e-10     1.4576e-11     6.2969e-12     2.4116e-13     2.1933e-13     2.7170e-05     7.7593e-07     4.2308e-06     6.3912e-09     2.6371e-09     1.3805e-11     8.4668e-19     2.5120e-03     2.4317e-04     7.7405e-03     9.7640e-06     1.6620e-04     2.4228e-05     1.8441e-05     6.8844e-06     5.3283e-06     5.3020e-07     3.0642e-07     8.8469e-20     1.0981e-03     3.0923e-06     1.9469e-06     1.3146e-07     2.8667e-06     7.3198e-07     5.9825e-07     2.1383e-07     4.3129e-29     1.8950e-24     4.0572e-02     5.0579e-04     6.2190e-04     2.8859e-06     8.9273e-05     4.5179e-06     6.9272e-05     9.2296e-14     7.2620e-10     1.6127e-10     1.0871e-08     8.8890e-08     4.3210e-06     3.2234e-07     1.3365e-06     1.0102e-09     6.9030e-28     6.6319e-11     6.1264e-12     1.1952e-09     1.7444e-09     1.6648e-05     1.2377e-06     4.2869e-05     1.5684e-28     1.1626e-28     7.7844e-29     4.9703e-29     5.5161e-19     2.4275e-15     6.7923e-12     3.0088e-10     4.9612e-29     4.8035e-29     4.8722e-29     4.9560e-29     5.0379e-29     3.5091e-19     3.5284e-18     5.1234e-13
0.85    4.6761e-31     5.9369e-22     1.7441e-30     1.1298e-15     9.4787e-12     5.1115e-30     3.1949e-19     3.0819e-21     7.7037e-30     9.5550e-25     6.7770e-30     2.6945e-22     7.1018e-12     6.5770e-03     7.4783e-08     7.8432e-13     2.4529e-06     1.9342e-09     3.5573e-19     6.8149e-09     2.4034e-01     1.0953e-06     1.4927e-09     6.0533e-14     6.1355e-20     5.2821e-09     2.4089e-10     1.2908e-12     1.6435e-11     9.3696e-03     1.4016e-06     6.1859e-05     2.9554e-08     9.1999e-11     4.1209e-08     5.3228e-05     4.1336e-07     1.5954e-06     9.1955e-03     8.6859e-05     1.2314e-04     1.4914e-07     3.5102e-12     1.5059e-05     8.1621e-04     4.2396e-07     3.2192e-07     2.3755e-01     8.8173e-04     1.2179e-03     2.7326e-08     3.6105e-10     4.4436e-14     9.5590e-06     4.4683e-04     2.6793e-07     2.3045e-07     1.3044e-11     1.7356e-07     1.5118e-01     3.8018e-04     1.3300e-03     1.9338e-07     6.8513e-08     5.3140e-14     1.2253e-04     7.7134e-07     6.7779e-07     8.2544e-12     1.8285e-08     3.2180e-02     2.1306e-05     5.2303e-04     6.2172e-09     1.4101e-09     2.7053e-13     5.8807e-05     4.3289e-08     3.1964e-09     5.3826e-12     1.3974e-13     3.7976e-15     9.9966e-11     3.2116e-02     4.7615e-06     2.2930e-05     8.5592e-08     4.9467e-08     8.9744e-11     2.7008e-11     2.1660e-14     5.5502e-17     2.7545e-22     2.8914e-09     1.0649e-08     5.1920e-08     1.2619e-09     6.1029e-11     5.3818e-13     4.3161e-15     2.3103e-19     1.6027e-21     4.6485e-18     1.9905e-05     2.3857e-07     7.0175e-06     1.4153e-07     1.0722e-07     1.9070e-09     3.7796e-10     3.4043e-15     8.4186e-18     4.7147e-22     3.4063e-23     1.3564e-07     6.7476e-08     1.2869e-07     3.2634e-09     6.1583e-09     1.7896e-12     1.5794e-14     1.0271e-18     1.3787e-18     1.5385e-23     4.1339e-16     3.6031e-04     2.0990e-05     1.0212e-04     4.3411e-07     8.8139e-07     6.3075e-10     1.4034e-10     3.0259e-11     4.2694e-11     1.0962e-12     4.2495e-12     4.3292e-05     1.4702e-06     6.1312e-06     4.3615e-09     1.6924e-09     9.2983e-11     3.6018e-18     5.6026e-03     4.3063e-04     1.0929e-02     6.7569e-06     2.3424e-05     6.7047e-07     3.8288e-06     3.1355e-06     1.3076e-05     7.9645e-07     1.4697e-06     2.0589e-19     1.9381e-03     5.5476e-06     1.3668e-06     1.0229e-07     4.6849e-06     5.8269e-06     6.7131e-06     1.5594e-06     4.5834e-29     9.0066e-24     1.0339e-01     9.7724e-04     9.2518e-04     2.3581e-06     9.4791e-05     1.2493e-05     9.7123e-05     2.6605e-13     1.4446e-09     3.4313e-10     3.2645e-08     2.5639e-07     9.7200e-06     1.6184e-06     3.2102e-06     2.0490e-08     7.2105e-28     1.8149e-10     1.2251e-11     2.2742e-09     3.4047e-09     2.1940e-05     2.4430e-06     4.9978e-05     1.6169e-28     1.2397e-28     8.2758e-29     5.2764e-29     4.5215e-18     1.2748e-14     4.2539e-11     1.8276e-09     5.1231e-29     5.0816e-29     5.1778e-29     5.2655e-29     5.3521e-29     9.6646e-19     1.0138e-17     2.2538e-12
0.9     4.3929e-31     1.3744e-20     2.2291e-30     1.2907e-15     1.4517e-11     5.4041e-30     5.4872e-20     9.1424e-21     8.1481e-30     2.3436e-25     3.6061e-24     1.6302e-22     8.8281e-13     2.6987e-03     1.1167e-08     1.6507e-13     3.8131e-07     4.0001e-10     7.2548e-20     1.5489e-09     1.6861e-01     1.5411e-07     3.0330e-10     8.2827e-15     4.0645e-20     8.2173e-10     7.7710e-11     4.9838e-13     2.3434e-12     3.2551e-03     4.7058e-07     3.4923e-05     2.4155e-09     1.7381e-11     1.3874e-08     1.7436e-05     1.0039e-07     6.5370e-07     4.1947e-03     2.7534e-05     4.0048e-05     6.2241e-08     7.8340e-13     5.2468e-06     3.8384e-04     1.5499e-07     1.4949e-07     2.2120e-01     5.0939e-04     7.0728e-04     1.2187e-08     1.4111e-10     1.3033e-14     3.9180e-06     2.8950e-04     1.6579e-07     1.4891e-07     4.9025e-12     1.4550e-07     1.4819e-01     2.9488e-04     1.2242e-03     1.3286e-07     4.5642e-08     1.8149e-14     1.0237e-04     5.6896e-07     5.0250e-07     5.5216e-12     2.2014e-08     3.3039e-02     2.3592e-05     6.0624e-04     5.3299e-09     1.0834e-09     2.3622e-13     7.4764e-05     3.5979e-08     2.6727e-09     4.5770e-12     1.2127e-13     3.8025e-15     1.3394e-10     3.4465e-02     6.1913e-06     2.6739e-05     7.7556e-08     4.2761e-08     7.9150e-11     2.2973e-11     2.2501e-14     5.7549e-17     5.5921e-22     3.7500e-09     1.0159e-08     4.7219e-08     1.0644e-09     5.3695e-11     5.0776e-13     4.2910e-15     5.8541e-19     4.2686e-21     7.4236e-18     2.3372e-05     3.2797e-07     9.3929e-06     1.5310e-07     1.0839e-07     1.8085e-09     3.7497e-10     6.3777e-15     2.0000e-17     3.4430e-22     3.1619e-23     1.5430e-07     8.3975e-08     1.4804e-07     3.1903e-09     6.3891e-09     2.4892e-12     2.5656e-14     5.4767e-19     6.2953e-19     2.0409e-24     8.8770e-16     5.2897e-04     2.6275e-05     1.1617e-04     5.9207e-07     1.4265e-06     7.4370e-10     1.1083e-10     8.1606e-12     1.5013e-11     2.9509e-13     1.5087e-12     5.6866e-05     2.4795e-06     9.6873e-06     6.5349e-09     2.1739e-09     3.7260e-11     1.0337e-17     1.0449e-02     6.6095e-04     1.3471e-02     1.2320e-05     2.8871e-05     7.0782e-08     7.2310e-07     6.0991e-07     3.5699e-06     1.6789e-07     3.3831e-07     2.6999e-19     3.1019e-03     9.4144e-06     2.1973e-06     2.9136e-08     1.1203e-06     1.6596e-06     2.5915e-06     4.8519e-07     4.8544e-29     2.0406e-23     2.4794e-01     1.8530e-03     1.3030e-03     1.4014e-06     7.1041e-05     4.8972e-06     6.5624e-05     7.7601e-13     2.9077e-09     2.7198e-10     1.1299e-08     8.6162e-08     5.7702e-06     1.0754e-06     2.3863e-06     2.1992e-08     7.4916e-28     5.3158e-10     2.5991e-11     9.9209e-10     1.1361e-09     1.3942e-05     1.7016e-06     4.6262e-05     1.7007e-28     1.3052e-28     8.7753e-29     5.5845e-29     2.2910e-18     5.3255e-15     3.8797e-11     1.5348e-09     5.3929e-29     5.3774e-29     5.4855e-29     5.5774e-29     5.6684e-29     3.4178e-18     3.3655e-18     1.5921e-12
1.0     3.4658e-31     6.6088e-13     1.4255e-29     7.8962e-16     3.2852e-03     6.2520e-30     4.1815e-23     1.2232e-20     9.0671e-30     6.1864e-28     2.6785e-24     2.4762e-24     3.4155e-17     7.0849e-04     4.2709e-11     2.4765e-12     2.2277e-09     1.9666e-11     2.0703e-25     3.4545e-10     7.7502e-02     5.4721e-10     1.3838e-13     1.5367e-20     5.2177e-18     2.5343e-11     2.4649e-12     8.3790e-17     2.5070e-13     6.0584e-04     2.5787e-08     1.1696e-05     3.4233e-15     2.3341e-12     2.7023e-09     3.1081e-06     1.8183e-10     1.5604e-07     7.9600e-04     3.8842e-06     6.5565e-06     2.0747e-10     9.9679e-13     9.1115e-07     7.4681e-05     1.9335e-08     4.2611e-08     1.5981e-01     1.5958e-04     1.8367e-04     2.8160e-09     1.5919e-11     9.4520e-18     1.0627e-06     1.0365e-04     5.0647e-08     4.2266e-08     7.2849e-13     1.2630e-07     1.1272e-01     1.3790e-04     7.3091e-04     5.2404e-08     1.4106e-08     4.8244e-15     6.1854e-05     2.2594e-07     1.9573e-07     2.3902e-12     2.7197e-08     2.6271e-02     1.7875e-05     4.9384e-04     3.0594e-09     4.4657e-10     1.4217e-13     6.3745e-05     1.9519e-08     1.3617e-09     2.3511e-12     6.7936e-14     2.5338e-15     1.6813e-10     2.8060e-02     5.2979e-06     2.2278e-05     4.6860e-08     1.9424e-08     4.0008e-11     1.0205e-11     1.4835e-14     4.1127e-17     8.0346e-22     1.5230e-07     6.7959e-09     2.6608e-08     4.7678e-10     2.4724e-11     2.7784e-13     2.5610e-15     8.2058e-19     5.8128e-21     5.6021e-14     2.6025e-05     2.9930e-07     8.3824e-06     1.1932e-07     6.6948e-08     9.4698e-10     1.9353e-10     9.3849e-15     3.5532e-17     3.7039e-22     7.0077e-24     1.8728e-07     6.4997e-08     1.2310e-07     1.7511e-09     4.0195e-09     2.7198e-12     3.0416e-14     5.6959e-19     1.2246e-19     2.2314e-24     3.2606e-14     5.1862e-04     2.4633e-05     9.8939e-05     5.5142e-07     1.3617e-06     6.4356e-10     6.9650e-11     4.0655e-13     1.9822e-12     1.6642e-15     1.9624e-13     5.4765e-05     2.4410e-06     9.8060e-06     6.5478e-09     2.1912e-09     8.2803e-12     1.1300e-17     1.0780e-02     6.6919e-04     1.2000e-02     1.1028e-05     2.4420e-05     7.7144e-09     6.5642e-08     1.9067e-08     4.0992e-07     1.0793e-09     2.4716e-08     9.3488e-20     3.2741e-03     1.2425e-05     2.2570e-06     9.3424e-09     1.4926e-07     2.3205e-07     5.0060e-07     7.9860e-08     5.3957e-29     5.4198e-22     5.3881e-01     7.5288e-03     5.9007e-03     1.5063e-05     3.8670e-05     7.9505e-07     2.1217e-05     1.3826e-07     2.0366e-04     1.2943e-04     1.1673e-05     1.1619e-07     1.4045e-06     2.8866e-07     6.6991e-07     1.1125e-08     1.2583e-24     6.3807e-03     1.7490e-04     9.4564e-04     2.1146e-07     3.3794e-06     4.5682e-07     2.1426e-05     1.8775e-28     1.4442e-28     1.3870e-28     1.3868e-28     1.8579e-07     1.9253e-06     5.4730e-07     1.7420e-08     5.9640e-29     5.9856e-29     6.0952e-29     6.1962e-29     6.2967e-29     2.7636e-05     9.9602e-07     2.1480e-05
1.1     3.3162e-31     1.7906e-12     3.4431e-29     1.2262e-17     7.8396e-03     7.3935e-30     3.5702e-24     8.8263e-23     9.9263e-30     1.1180e-28     8.7881e-30     5.1229e-25     1.8564e-18     6.0390e-04     3.6064e-12     5.9030e-12     1.0852e-10     6.7359e-12     1.5314e-28     1.1981e-10     2.9135e-02     1.0729e-11     2.2788e-15     8.0738e-24     1.2608e-17     5.6591e-13     1.1287e-13     1.3561e-18     5.1993e-15     8.6194e-05     2.2156e-09     1.8450e-05     6.1298e-17     9.9563e-14     3.9054e-10     4.6213e-07     1.2412e-11     3.0903e-08     1.1135e-04     4.1889e-07     8.9923e-07     1.2532e-11     1.7550e-12     1.3179e-07     1.0119e-05     2.3668e-09     1.3330e-08     9.5754e-02     3.6075e-05     3.1835e-05     3.6622e-10     1.6972e-12     1.7306e-20     4.0495e-07     2.9313e-05     9.7826e-09     7.1997e-09     1.0419e-13     1.2400e-07     7.0127e-02     4.7852e-05     2.7479e-04     1.2071e-08     2.1296e-09     2.8180e-17     2.7996e-05     6.0855e-08     5.0929e-08     3.1826e-13     2.9235e-08     1.7069e-02     9.2522e-06     2.4980e-04     1.1238e-09     1.0779e-10     2.1755e-14     3.6228e-05     7.3522e-09     4.8825e-10     5.4947e-13     8.5281e-15     1.9788e-17     1.7584e-10     1.8662e-02     2.9869e-06     1.1817e-05     1.8931e-08     5.5245e-09     1.0789e-11     2.5635e-12     5.3226e-15     1.4752e-17     4.0499e-23     3.2209e-07     3.0867e-09     1.0125e-08     1.1651e-10     6.4557e-12     8.6923e-14     8.1008e-16     9.4789e-20     7.7793e-23     8.9646e-14     2.6209e-05     2.0572e-07     4.8248e-06     6.1465e-08     2.4652e-08     2.4456e-10     4.4742e-11     7.2406e-15     3.3708e-17     3.5242e-22     8.3605e-26     2.0219e-07     3.7319e-08     7.6710e-08     5.1473e-10     1.4068e-09     1.3830e-12     1.6409e-14     6.9236e-19     2.8777e-21     6.1597e-29     4.9605e-14     4.1030e-04     1.8843e-05     6.6866e-05     3.5314e-07     8.8104e-07     3.4471e-10     2.2209e-11     8.1832e-16     5.9412e-16     1.9053e-19     6.6017e-16     4.2038e-05     1.8554e-06     7.4324e-06     4.4655e-09     1.4696e-09     9.7147e-14     9.0630e-18     8.1910e-03     5.0986e-04     8.0854e-03     7.0322e-06     1.5663e-05     3.3541e-09     4.2197e-09     2.8193e-11     6.0956e-11     3.6826e-15     3.2292e-13     1.8403e-20     2.4634e-03     1.5003e-05     1.9300e-06     4.4865e-09     2.1030e-08     1.5953e-09     5.3373e-09     2.6417e-11     5.9362e-29     6.7818e-22     7.9308e-01     1.4587e-02     1.2134e-02     3.8983e-05     1.4310e-05     9.9381e-08     4.5934e-06     3.5323e-07     5.2935e-04     4.0230e-04     3.0848e-05     3.5154e-07     2.7145e-07     6.7513e-08     1.3445e-07     2.8920e-09     1.6608e-24     1.5734e-02     4.4712e-04     2.4633e-03     5.6583e-07     6.5485e-07     7.9007e-08     5.5516e-06     2.0578e-28     1.5841e-28     1.1773e-28     7.5823e-29     4.7850e-07     5.2193e-06     1.2757e-06     4.3373e-08     6.5196e-29     6.5605e-29     6.7058e-29     6.8166e-29     6.9271e-29     6.6803e-05     2.6258e-06     5.4449e-05

# C/O = 30/70, metallicity = 0.02, 12+16 = 0.1
mass    neut           h1             h2             he3            he4            li6            li7            be7            be9            be10           b8             b10            b11            c12            c13            n13            n14            n15            n16            o15            o16            o17            o18            o19            f17            f18            f19            f20            ne19           ne20           ne21           ne22           ne23           na21           na22           na23           na24           mg23           mg24           mg25           mg26           mg27           al25           al26           al27           al28           si27           si28           si29           si30           si31           si32           si33           p30            p31            p32            p33            p34            s31            s32            s33            s34            s35            s36            s37            cl35           cl36           cl37           cl38           ar35           ar36           ar37           ar38           ar39           ar40           ar41           k39            k40            k41            k42            k43            k44            ca39           ca40           ca41           ca42           ca43           ca44           ca45           ca46           ca47           ca48           ca49           sc43           sc44           sc45           sc46           sc47           sc48           sc49           sc50           sc51           ti43           ti44           ti45           ti46           ti47           ti48           ti49           ti50           ti51           ti52           ti53           ti54           v47            v48            v49            v50            v51            v52            v53            v54            v55            v56            cr47           cr48           cr49           cr50           cr51           cr52           cr53           cr54           cr55           cr56           cr57           cr58           mn51           mn52           mn53           mn54           mn55           mn56           fe51           fe52           fe53           fe54           fe55           fe56           fe57           fe58           fe59           fe60           fe61           fe62           co54           co55           co56           co57           co58           co59           co60           co61           co62           ni54           ni55           ni56           ni57           ni58           ni59           ni60           ni61           ni62           cu58           cu59           cu60           cu61           cu62           cu63           cu64           cu65           cu66           zn59           zn60           zn61           zn62           zn63           zn64           zn65           zn66           ga59           ga60           ga61           ga62           ga63           ga64           ga65           ga66           ge59           ge60           ge61           ge62           ge63           ge64           ge65           ge66
0.8     5.1899e-31     1.4233e-16     2.0105e-30     3.1494e-17     1.2119e-07     4.8162e-30     1.2959e-18     9.6662e-23     7.2397e-30     4.9491e-25     1.2608e-26     3.6835e-21     1.7661e-10     4.9527e-02     1.7773e-06     3.8047e-11     1.6617e-04     1.3835e-07     2.5764e-16     1.3046e-08     2.9380e-01     1.2195e-04     1.4894e-07     1.1427e-11     2.2899e-19     1.4214e-07     5.2188e-09     5.5042e-11     9.6297e-12     5.5213e-03     2.2053e-05     2.4039e-03     3.1242e-06     4.0535e-10     2.8562e-08     6.6154e-04     2.3095e-05     3.5651e-07     3.8640e-03     8.1396e-04     4.0920e-04     2.6556e-06     4.5142e-12     5.8106e-06     5.8202e-04     2.0038e-06     1.0588e-07     2.1197e-01     9.8725e-04     2.0683e-03     7.3311e-08     1.3361e-09     5.9866e-13     2.2502e-06     6.0136e-04     7.4000e-07     6.8922e-07     3.2416e-11     1.1203e-07     1.2642e-01     4.1625e-04     2.4491e-03     5.2986e-07     3.9511e-07     3.0598e-14     1.2095e-04     1.6559e-06     1.6449e-06     1.6679e-11     4.2482e-09     2.3838e-02     2.1212e-05     7.6285e-04     1.2204e-08     1.0765e-08     1.0115e-12     6.7742e-05     8.2165e-08     9.2316e-09     3.5955e-11     1.2567e-12     1.4005e-14     1.9242e-11     2.1076e-02     4.6636e-06     3.1731e-05     1.6933e-07     1.8843e-07     6.0009e-10     4.7566e-10     7.6285e-13     5.8276e-15     2.7322e-22     2.6178e-09     1.1509e-08     1.2412e-07     7.5141e-09     7.4530e-10     1.6437e-11     2.6347e-13     9.4324e-19     1.8100e-21     6.9268e-18     1.1186e-05     2.7387e-07     9.9500e-06     2.4490e-07     2.0110e-07     5.5445e-09     2.2032e-09     1.6382e-14     5.7586e-17     8.5710e-23     6.8920e-24     1.3434e-07     4.7420e-08     1.3860e-07     7.4075e-09     1.0019e-08     3.8936e-12     1.7610e-13     3.0803e-19     4.3247e-19     2.2032e-24     4.1281e-17     1.2085e-04     1.3980e-05     1.8472e-04     7.8406e-07     3.6125e-06     9.9762e-10     3.3345e-10     6.0022e-11     3.8019e-11     3.7628e-12     2.4617e-12     3.7055e-05     8.4886e-07     7.3304e-06     1.1407e-08     3.8584e-09     4.9936e-11     2.5776e-19     1.6643e-03     2.6462e-04     1.7562e-02     3.1502e-05     2.6215e-04     4.9957e-05     5.8106e-05     2.6510e-05     2.7492e-05     3.8465e-06     2.8907e-06     5.5225e-20     1.3952e-03     6.0490e-06     4.9995e-06     7.7422e-08     5.5839e-06     3.3032e-06     6.8815e-06     1.1340e-06     4.3139e-29     7.3508e-25     2.6922e-02     5.7784e-04     1.3936e-03     2.6804e-06     1.0942e-04     7.4458e-06     2.2882e-04     2.8997e-12     7.1454e-09     1.6098e-09     4.1858e-09     3.5332e-08     7.2289e-06     6.5855e-07     1.0773e-05     1.2030e-08     1.0907e-27     7.6321e-08     2.4786e-09     2.1003e-08     3.2510e-10     1.4577e-05     1.5232e-06     7.3550e-05     1.5446e-28     1.1572e-28     7.9737e-29     4.9733e-29     4.3533e-12     1.2400e-11     7.1900e-12     1.0092e-10     4.8929e-29     4.7621e-29     4.8732e-29     4.9567e-29     5.0386e-29     1.6868e-10     9.4127e-12     2.5380e-10
0.85    5.1135e-31     2.0540e-21     1.2682e-29     9.2297e-16     6.3447e-12     5.1022e-30     1.0854e-18     9.0727e-21     7.6989e-30     5.4647e-24     6.7834e-30     4.1084e-22     1.4508e-11     6.2218e-03     1.7326e-07     3.6694e-13     2.6257e-06     2.2823e-09     3.5135e-19     2.1628e-09     2.3700e-01     1.3828e-06     2.1422e-09     1.0009e-13     3.4557e-20     4.1440e-09     4.8739e-10     4.1521e-12     3.0964e-12     8.2301e-03     3.0830e-06     1.3748e-04     1.1905e-07     4.0783e-11     3.4062e-08     8.0331e-05     1.2733e-06     7.2153e-07     5.9522e-03     1.8275e-04     2.6043e-04     6.9067e-07     1.2915e-12     1.0789e-05     8.7361e-04     1.5453e-06     1.2602e-07     2.4647e-01     1.5562e-03     2.6418e-03     1.6847e-07     3.3235e-09     2.6075e-13     5.9763e-06     7.4359e-04     1.0513e-06     8.1755e-07     1.3864e-10     1.2207e-07     1.5197e-01     4.8487e-04     2.9468e-03     1.2176e-06     6.6993e-07     3.1152e-13     2.1083e-04     2.2274e-06     2.0113e-06     1.3364e-10     8.6080e-09     2.9918e-02     2.7916e-05     1.1357e-03     2.8233e-08     1.6385e-08     9.8773e-12     9.8100e-05     1.4980e-07     1.2747e-08     1.3302e-10     6.1219e-12     2.4017e-13     4.5615e-11     2.7664e-02     6.5039e-06     4.9012e-05     1.9677e-07     1.9715e-07     7.1268e-10     5.1605e-10     1.2814e-12     9.6704e-15     2.1114e-20     4.2277e-09     1.4847e-08     1.2919e-07     7.5640e-09     8.1475e-10     2.2452e-11     4.2328e-13     3.0755e-17     2.1980e-19     2.0691e-18     1.5752e-05     3.1943e-07     1.5531e-05     3.3479e-07     2.3767e-07     4.9877e-09     1.9728e-09     3.4649e-14     3.8148e-16     4.6979e-21     3.6810e-22     1.9166e-07     8.3571e-08     1.9005e-07     6.8543e-09     1.1095e-08     4.8025e-12     1.8935e-13     4.8335e-18     6.0906e-18     9.3387e-23     1.8578e-16     2.7705e-04     2.3561e-05     2.2899e-04     1.1107e-06     5.0557e-06     1.3125e-09     2.5980e-10     6.0840e-11     1.8547e-10     4.0508e-12     1.7199e-11     6.0506e-05     1.5930e-06     1.0829e-05     1.6187e-08     5.7890e-09     2.6070e-10     1.7695e-18     4.5933e-03     5.1266e-04     2.2987e-02     3.2342e-05     8.3761e-05     1.0084e-06     5.2329e-06     4.2436e-06     3.8923e-05     2.2272e-06     7.4115e-06     1.8600e-19     2.6255e-03     9.2620e-06     5.1431e-06     5.6989e-08     6.3031e-06     9.3771e-06     2.7948e-05     4.5153e-06     4.5824e-29     5.6007e-24     8.9623e-02     1.2342e-03     1.9213e-03     2.7958e-06     1.3901e-04     1.8528e-05     2.7798e-04     2.4036e-13     1.9831e-09     3.1044e-10     8.5748e-09     9.1028e-08     1.1572e-05     2.5617e-06     1.5796e-05     1.0760e-07     7.4829e-28     1.7898e-10     1.6798e-11     8.2907e-10     4.5112e-10     1.3884e-05     1.8318e-06     7.1147e-05     1.6229e-28     1.2740e-28     8.2723e-29     5.2766e-29     3.3267e-19     3.5426e-16     7.2593e-12     3.9942e-10     5.1473e-29     5.0895e-29     5.1766e-29     5.2645e-29     5.3514e-29     1.1104e-18     8.5272e-20     9.3202e-14
0.9     4.5397e-31     1.6534e-21     9.5620e-30     1.1648e-15     4.2268e-12     5.4031e-30     3.4132e-22     3.8135e-21     8.1548e-30     1.1499e-26     2.2443e-24     4.2099e-24     1.6811e-15     2.7208e-03     4.1815e-10     3.4828e-14     2.6131e-08     4.1691e-11     3.5806e-23     5.1212e-10     1.6923e-01     1.1349e-08     9.4817e-12     1.0331e-17     9.6178e-21     3.0824e-10     3.8326e-11     9.0490e-15     5.1076e-13     2.8957e-03     3.5337e-07     1.0295e-04     3.1514e-13     7.9046e-12     1.1209e-08     1.9817e-05     7.4412e-09     3.4208e-07     2.6617e-03     4.4575e-05     6.8665e-05     1.8360e-08     2.9986e-13     3.6912e-06     4.0469e-04     3.7439e-07     7.7474e-08     2.2807e-01     8.4912e-04     1.5837e-03     7.6936e-08     1.2220e-09     1.0857e-14     2.6971e-06     4.8285e-04     6.2392e-07     5.2453e-07     5.2589e-11     1.0046e-07     1.4667e-01     3.7737e-04     2.7095e-03     7.7907e-07     4.3178e-07     1.4339e-13     1.6905e-04     1.5587e-06     1.4675e-06     8.1415e-11     1.0758e-08     3.0507e-02     3.0081e-05     1.3004e-03     2.2169e-08     1.2015e-08     7.4261e-12     1.1459e-04     1.1390e-07     1.0013e-08     1.0246e-10     4.7190e-12     1.8931e-13     6.4502e-11     2.9909e-02     7.7587e-06     5.7032e-05     1.8178e-07     1.7459e-07     6.3170e-10     4.5143e-10     1.3170e-12     1.0198e-14     3.2849e-20     5.2347e-09     1.4682e-08     1.1849e-07     6.4376e-09     7.1934e-10     2.1722e-11     4.3804e-13     4.7350e-17     3.2599e-19     3.5685e-18     1.9141e-05     3.7315e-07     1.9685e-05     3.7971e-07     2.5866e-07     4.9368e-09     2.0738e-09     5.6367e-14     6.9406e-16     7.5088e-21     2.7014e-22     2.2532e-07     1.0701e-07     2.2972e-07     7.0022e-09     1.2454e-08     6.6727e-12     2.8014e-13     6.4423e-18     2.6452e-18     2.0337e-24     4.2716e-16     4.3817e-04     3.1448e-05     2.5276e-04     1.4369e-06     6.8947e-06     1.7509e-09     2.0638e-10     9.7312e-12     6.3277e-11     2.2887e-13     4.8130e-12     8.1720e-05     2.5925e-06     1.6054e-05     2.2695e-08     7.7178e-09     1.1908e-10     5.2601e-18     9.0948e-03     8.2953e-04     2.8092e-02     3.9113e-05     1.0312e-04     3.6011e-08     8.4581e-07     2.7859e-07     1.0582e-05     1.0955e-07     1.4318e-06     2.8312e-19     4.4105e-03     1.4060e-05     6.3280e-06     3.3790e-08     2.2596e-06     3.1635e-06     1.1211e-05     1.3732e-06     4.8512e-29     1.5658e-23     2.2973e-01     2.4973e-03     2.7405e-03     2.6005e-06     1.2349e-04     7.8183e-06     1.9097e-04     7.5883e-13     4.3559e-09     4.8426e-10     4.6069e-09     3.5368e-08     6.9678e-06     1.5532e-06     1.0762e-05     8.4466e-08     7.4471e-28     5.7644e-10     4.1297e-11     1.0589e-09     2.3946e-10     9.1893e-06     1.2253e-06     6.1765e-05     1.6923e-28     1.3143e-28     8.7712e-29     5.5863e-29     6.6654e-19     1.8283e-16     5.9115e-12     2.9060e-10     5.3733e-29     5.3687e-29     5.4839e-29     5.5763e-29     5.6678e-29     4.2732e-18     9.3084e-20     6.3805e-14
1.0     3.8545e-31     1.9146e-13     3.2916e-30     7.2674e-16     3.1127e-03     6.0062e-30     2.4123e-22     1.0935e-20     9.0672e-30     4.7130e-27     2.6709e-24     3.2283e-24     3.5551e-16     7.0026e-04     1.3394e-10     7.0485e-13     4.4100e-09     9.5308e-12     4.4270e-24     1.3257e-10     7.7826e-02     1.6615e-09     1.3062e-12     6.6387e-19     1.2604e-18     4.6465e-11     8.0121e-12     1.6297e-15     5.8489e-14     5.5407e-04     7.4677e-08     2.3393e-05     5.6251e-14     1.1990e-12     2.1600e-09     4.5921e-06     1.4016e-09     9.5331e-08     4.9890e-04     8.0950e-06     1.4688e-05     3.0868e-09     2.8188e-13     6.1799e-07     7.7890e-05     7.3790e-08     2.9534e-08     1.6592e-01     2.4393e-04     4.2933e-04     2.0491e-08     3.4293e-10     1.2173e-15     8.2816e-07     1.6925e-04     1.8191e-07     1.5084e-07     1.5682e-11     8.1562e-08     1.1091e-01     1.7617e-04     1.5809e-03     2.6988e-07     1.3304e-07     4.8820e-14     9.5655e-05     5.7100e-07     5.5865e-07     2.9234e-11     1.5131e-08     2.4237e-02     2.3156e-05     1.0471e-03     1.0815e-08     4.4619e-09     3.3414e-12     9.5967e-05     5.1347e-08     4.4652e-09     4.3123e-11     2.0143e-12     8.3196e-14     9.1607e-11     2.4415e-02     6.6229e-06     4.7061e-05     1.0893e-07     8.1679e-08     3.1316e-10     1.9632e-10     7.6236e-13     6.0215e-15     3.1445e-20     1.4816e-07     1.0135e-08     6.6564e-08     2.8586e-09     3.1532e-10     1.1128e-11     2.3887e-13     4.1286e-17     2.4598e-19     3.9553e-14     2.1494e-05     3.3621e-07     1.7348e-05     3.1173e-07     1.8273e-07     2.8086e-09     1.1885e-09     6.5956e-14     8.1246e-16     1.2556e-20     1.1372e-22     2.6139e-07     8.8407e-08     2.0025e-07     4.2441e-09     9.0834e-09     6.5853e-12     2.6085e-13     9.2137e-18     6.6646e-19     6.1539e-25     2.0981e-14     4.3607e-04     2.9978e-05     2.1442e-04     1.3343e-06     6.5436e-06     1.7874e-09     1.4479e-10     1.8187e-12     1.4311e-11     2.8441e-14     5.8908e-13     7.9066e-05     2.5214e-06     1.5905e-05     2.3562e-08     8.1883e-09     2.9325e-11     5.6815e-18     9.3869e-03     8.4226e-04     2.4970e-02     3.3913e-05     8.6235e-05     1.9458e-08     1.5775e-07     3.4404e-08     1.9074e-06     1.0810e-08     1.6214e-07     9.4874e-20     4.7039e-03     1.7235e-05     6.0168e-06     2.0778e-08     4.0967e-07     4.9931e-07     2.0751e-06     2.5070e-07     5.3963e-29     4.1029e-22     5.1446e-01     9.7087e-03     1.3834e-02     2.3144e-05     7.5599e-05     1.4199e-06     6.2374e-05     1.0115e-07     3.0102e-04     1.1814e-04     1.3605e-05     2.1226e-07     1.9064e-06     4.2471e-07     2.8691e-06     3.4332e-08     5.3550e-25     5.8019e-03     2.0302e-04     1.8075e-03     5.5705e-07     2.6630e-06     3.6792e-07     2.6553e-05     1.8734e-28     1.4419e-28     1.0871e-28     8.0776e-29     1.9186e-07     1.5046e-06     6.2837e-07     3.0494e-08     5.9537e-29     5.9794e-29     6.0958e-29     6.1965e-29     6.2969e-29     2.0398e-05     1.1345e-06     3.8513e-05
1.1     3.0685e-31     4.8575e-13     4.5465e-30     9.5558e-18     7.2241e-03     6.6173e-30     1.9306e-23     4.3785e-23     9.9337e-30     8.3861e-28     8.7841e-30     7.3832e-25     6.6518e-18     5.9707e-04     7.5644e-12     1.5293e-12     1.2778e-10     3.1140e-12     7.0618e-28     5.3632e-11     2.9244e-02     2.0057e-11     1.3149e-14     1.1924e-22     2.7378e-18     8.5438e-13     2.4286e-13     1.1061e-17     1.5108e-15     7.9141e-05     4.8415e-09     3.6900e-05     4.3201e-16     4.9365e-14     3.0834e-10     6.8058e-07     6.7929e-11     2.1787e-08     7.3191e-05     7.4437e-07     1.7315e-06     9.0408e-11     4.2453e-13     8.9630e-08     1.0597e-05     7.8564e-09     1.0614e-08     1.0059e-01     5.2440e-05     7.6228e-05     2.5572e-09     2.5136e-11     7.9971e-19     3.5623e-07     4.6524e-05     3.1496e-08     2.5497e-08     1.4599e-12     7.8309e-08     6.9258e-02     6.2843e-05     6.0487e-04     6.4263e-08     2.4794e-08     1.2465e-15     4.2334e-05     1.4546e-07     1.4485e-07     4.3416e-12     1.7364e-08     1.5826e-02     1.2270e-05     5.2571e-04     3.7707e-09     1.0654e-09     8.9840e-13     5.2858e-05     1.7106e-08     1.4529e-09     1.2455e-11     4.4962e-13     7.0245e-15     1.0135e-10     1.6339e-02     3.7315e-06     2.4318e-05     4.3783e-08     2.2481e-08     7.8967e-11     4.1873e-11     2.3999e-13     2.1114e-15     9.6546e-21     2.9067e-07     4.7685e-09     2.4842e-08     6.4076e-10     6.9032e-11     2.9773e-12     7.6092e-14     1.7937e-17     4.0531e-20     5.9138e-14     2.1399e-05     2.2760e-07     9.7197e-06     1.6774e-07     8.0339e-08     8.2657e-10     3.0783e-10     4.1554e-14     5.8919e-16     1.1622e-20     8.2612e-24     2.6342e-07     5.1400e-08     1.2700e-07     1.4973e-09     4.0699e-09     3.1310e-12     1.1231e-13     8.5873e-18     9.3901e-20     6.8945e-29     2.9806e-14     3.4667e-04     2.3161e-05     1.4620e-04     8.4351e-07     4.3756e-06     1.2917e-09     6.4008e-11     6.3496e-15     2.1514e-14     1.2813e-18     1.8913e-15     6.1327e-05     1.9104e-06     1.1787e-05     1.7432e-08     6.0236e-09     9.6062e-13     4.5705e-18     7.1582e-03     6.4531e-04     1.7030e-02     2.1179e-05     5.4732e-05     1.1007e-08     2.4080e-08     3.0925e-10     1.7901e-08     2.3485e-12     3.6803e-10     1.8024e-20     3.5802e-03     1.8660e-05     4.4357e-06     1.2075e-08     8.3081e-08     2.9608e-08     1.9127e-07     2.0749e-09     5.9362e-29     5.7488e-22     7.6365e-01     1.8190e-02     2.7695e-02     5.6406e-05     2.8682e-05     2.6113e-07     1.3560e-05     2.5635e-07     7.5580e-04     3.5492e-04     3.4681e-05     6.3510e-07     3.6694e-07     1.0245e-07     4.6217e-07     1.1444e-08     7.2032e-25     1.3857e-02     5.0077e-04     4.4286e-03     1.4213e-06     6.1787e-07     6.4436e-08     6.8615e-06     2.0532e-28     1.5841e-28     1.0971e-28     7.0482e-29     4.7562e-07     3.8954e-06     1.3897e-06     7.2069e-08     6.5052e-29     6.5643e-29     6.7057e-29     6.8166e-29     6.9271e-29     4.7174e-05     2.8339e-06     9.0400e-05

